Reconstructing Test Labels from Noisy Loss Functions

Machine learning classifiers rely on loss functions for performance evaluation, often on a private (hidden) dataset. In a recent line of research, label inference was introduced as the problem of reconstructing the ground truth labels of this private dataset from just the (possibly perturbed) cross-entropy loss function values evaluated at chosen prediction vectors (without any other access to the hidden dataset). In this paper, we formally study the necessary and sufficient conditions under which label inference is possible from \emph{any} (noisy) loss function value. Using tools from analytical number theory, we show that a broad class of commonly used loss functions, including general Bregman divergence-based losses and multiclass cross-entropy with common activation functions like sigmoid and softmax, it is possible to design label inference attacks that succeed even for arbitrary noise levels and using only a single query from the adversary. We formally study the computational complexity of label inference and show that while in general, designing adversarial prediction vectors for these attacks is co-NP-hard, once we have these vectors, the attacks can also be carried out through a lightweight augmentation to any neural network model, making them look benign and hard to detect. The observations in this paper provide a deeper understanding of the vulnerabilities inherent in modern machine learning and could be used for designing future trustworthy ML.

==> AISTATS'22/code/label_inference_binary_itakura_imdb.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for AISTATS submission (Reconstructing Test Labels from Noisy Loss Functions)\n",
    "## Label inference with Itakura-Saito loss on IMDB"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "import json\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "import random\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "imdb_label = [0,1] * 12500\n",
    "random.shuffle(imdb_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Method to compute binary log-loss\n",
    "def itakura_loss(labeling = [], pred=[], tau=0):\n",
    "    \"\"\"\n",
    "    labeling: ground truth labels\n",
    "    pred: prediction vector\n",
    "    Return itakura-saito score\n",
    "    \"\"\"\n",
    "    if not pred:\n",
    "        raise ValueError(\"No prediction vector passed\")\n",
    "    N = len(labeling)\n",
    "    assert len(pred)==N\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        theta0 = sys.float_info.min if 1 - pred[i] < sys.float_info.min else 1 - pred[i]\n",
    "        loss += labeling[i] * (1/(1-theta0) + math.log(1-theta0) - 1)\n",
    "        loss += (1 - labeling[i]) * (1/theta0 + math.log(theta0) - 1)\n",
    "        \n",
    "    return loss/N + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    tau_max: maximum noise\n",
    "    Return prediction vector\n",
    "    \"\"\"\n",
    "    prediction = np.zeros(N)\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        exponent = 2 ** n * N * tau_max\n",
    "        prediction[i] = 1 / (1 + 3 ** (-exponent))\n",
    "    return list(prediction)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K=2):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = itakura_loss(label_cur, prediction, 0)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss)\n",
    "            # print(loss_cur, diff_cur)\n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, N, K, tau_max, nsims=1000):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling with length at least N\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    nsims: number of simulations\n",
    "    Returns the average accuracy and the average loss score\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    for ns in range(nsims):\n",
    "        labeling = list(np.random.choice(true_labeling, N))\n",
    "        prediction = generate_prediction(N, tau_max)\n",
    "        noisy_loss = itakura_loss(labeling, prediction, tau_max)\n",
    "        mean_loss += noisy_loss\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction)\n",
    "        all_same = (sum([x == y for x, y in zip(labeling_infer, labeling)]) == N)\n",
    "        acc += all_same\n",
    "    return acc / nsims, mean_loss / nsims"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 0.0001 1 1.0 0.30690220216008435 3.2532191276550293\n",
      "2 0.0001 2 1.0 0.3069093082301055 3.2938179969787598\n",
      "2 0.0001 3 1.0 0.30691207371572626 3.418987989425659\n",
      "2 0.0001 4 1.0 0.30689466413633654 3.6072161197662354\n",
      "2 0.0001 5 1.0 0.30696797063404213 4.193435907363892\n",
      "2 0.0001 6 1.0 0.30681317895012794 5.1659252643585205\n",
      "2 0.0001 7 1.0 0.3077468203354434 7.5391480922698975\n",
      "2 0.0001 8 1.0 0.3103663979381154 12.676691055297852\n",
      "2 0.0001 9 1.0 0.3213988539717904 24.028834104537964\n",
      "2 0.0001 10 1.0 0.37967937474230745 49.112571001052856\n",
      "2 0.0001 11 1.0 0.7707649485408868 103.53831124305725\n",
      "2 0.0001 12 1.0 9.345373114714103 221.5852279663086\n",
      "2 0.0001 13 1.0 4872.416238976957 469.24240899086\n"
     ]
    }
   ],
   "source": [
    "# logloss experiment \n",
    "nsims = 1000\n",
    "result_itakura = []\n",
    "K = 2\n",
    "\n",
    "for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "    for N in range(1, 21):\n",
    "        try:\n",
    "            start = time.time()\n",
    "            acc, mean_loss = main_sim(imdb_label, N, K, tau_max, nsims)\n",
    "            seconds = time.time() - start\n",
    "            result_itakura.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "            print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "            if acc < 0.5: break\n",
    "        except:\n",
    "            break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(35, 7)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "      <th>acc</th>\n",
       "      <th>mean_loss</th>\n",
       "      <th>seconds_1k</th>\n",
       "      <th>ms</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.306939</td>\n",
       "      <td>0.106770</td>\n",
       "      <td>0.106770</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>2</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.307025</td>\n",
       "      <td>0.152001</td>\n",
       "      <td>0.152001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>3</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.307159</td>\n",
       "      <td>0.251989</td>\n",
       "      <td>0.251989</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>4</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.307530</td>\n",
       "      <td>0.471528</td>\n",
       "      <td>0.471528</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>5</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.308055</td>\n",
       "      <td>0.975714</td>\n",
       "      <td>0.975714</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>6</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.309597</td>\n",
       "      <td>2.068109</td>\n",
       "      <td>2.068109</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>7</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.312234</td>\n",
       "      <td>4.735019</td>\n",
       "      <td>4.735019</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>8</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.320085</td>\n",
       "      <td>9.968048</td>\n",
       "      <td>9.968048</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>9</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.340611</td>\n",
       "      <td>21.684825</td>\n",
       "      <td>21.684825</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>10</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.427281</td>\n",
       "      <td>47.559090</td>\n",
       "      <td>47.559090</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   K  tau_max   N  acc  mean_loss  seconds_1k         ms\n",
       "0  2   0.0001   1  1.0   0.306939    0.106770   0.106770\n",
       "1  2   0.0001   2  1.0   0.307025    0.152001   0.152001\n",
       "2  2   0.0001   3  1.0   0.307159    0.251989   0.251989\n",
       "3  2   0.0001   4  1.0   0.307530    0.471528   0.471528\n",
       "4  2   0.0001   5  1.0   0.308055    0.975714   0.975714\n",
       "5  2   0.0001   6  1.0   0.309597    2.068109   2.068109\n",
       "6  2   0.0001   7  1.0   0.312234    4.735019   4.735019\n",
       "7  2   0.0001   8  1.0   0.320085    9.968048   9.968048\n",
       "8  2   0.0001   9  1.0   0.340611   21.684825  21.684825\n",
       "9  2   0.0001  10  1.0   0.427281   47.559090  47.559090"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_itakura = pd.DataFrame(result_itakura)\n",
    "df_itakura.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_itakura['ms'] = df_itakura['seconds_1k'] # since 1000 repetitions\n",
    "df_itakura.to_csv('itakura_binary.csv', index=False)\n",
    "print(df_itakura.shape)\n",
    "df_itakura.head(10)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# multiquery experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim_multi(true_labeling, K, tau_max, shard_size, max_N_feasible):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    shard_size: number of data points in each shard\n",
    "    max_N_feasible: largest N such that the label inference algorithm is feasible\n",
    "    Returns the average accuracy and the number of shards\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    n_total = len(true_labeling)  \n",
    "    n_shard = int(np.ceil(n_total / shard_size))\n",
    "    for j in range(n_shard):\n",
    "        if j < n_shard - 1:\n",
    "            cur_shard_size = shard_size\n",
    "            labeling = true_labeling[j*shard_size : (j+1)*shard_size]\n",
    "        else:\n",
    "            cur_shard_size = n_total - j*shard_size\n",
    "            labeling = true_labeling[j*shard_size : n_total]\n",
    "        N = int(min(max_N_feasible, cur_shard_size))\n",
    "        labeling_cur = labeling[:N]\n",
    "        tau = 2 * np.exp(1) * tau_max / (np.exp(1) - 1)\n",
    "        prediction = generate_prediction(N, tau)\n",
    "        noisy_loss = itakura_loss(labeling_cur, prediction, tau_max)\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction)\n",
    "        acc += sum([x == y for x, y in zip(labeling_infer, labeling_cur)])\n",
    "    return acc / n_total, n_shard"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>15</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0100</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>0.1000</td>\n",
       "      <td>6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   K  tau_max   N\n",
       "0  2   0.0001  15\n",
       "1  2   0.0100   9\n",
       "2  2   0.1000   6\n",
       "3  2   1.0000   5"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "loss_type = 'itakura'\n",
    "itakura_multi = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_itakura = pd.read_csv('itakura_binary.csv')\n",
    "df = setting_itakura.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()\n",
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 0.0001 0.00036 1 2.0224030017852783\n",
      "2 0.0001 0.00068 2 4.0651469230651855\n",
      "2 0.0001 0.00152 5 10.17677116394043\n",
      "2 0.0001 0.0034 10 20.51270294189453\n",
      "2 0.0001 0.00868 25 49.85416221618652\n",
      "2 0.0001 0.01784 50 99.5760850906372\n",
      "2 0.0001 0.08652 250 512.9278709888458\n",
      "2 0.0001 0.172 500 1160.4171619415283\n",
      "2 0.0001 1.0 2500 121.57703614234924\n",
      "2 0.0001 1.0 5000 5.215749263763428\n",
      "2 0.0001 1.0 12500 1.1930549144744873\n",
      "2 0.0001 1.0 25000 1.1131317615509033\n",
      "2 0.01 0.00028 1 0.022813081741333008\n",
      "2 0.01 0.00044 2 0.04352211952209473\n",
      "2 0.01 0.00124 5 0.11215615272521973\n",
      "2 0.01 0.00224 10 0.24277710914611816\n",
      "2 0.01 0.005 25 0.568289041519165\n",
      "2 0.01 0.01068 50 1.1374962329864502\n",
      "2 0.01 0.0534 250 4.793082237243652\n",
      "2 0.01 0.10756 500 9.40774393081665\n",
      "2 0.01 0.53472 2500 47.17033100128174\n",
      "2 0.01 1.0 5000 4.505929946899414\n",
      "2 0.01 1.0 12500 1.082716941833496\n",
      "2 0.01 1.0 25000 1.0578241348266602\n",
      "2 0.1 0.00016 1 0.0018558502197265625\n",
      "2 0.1 0.00032 2 0.0035822391510009766\n",
      "2 0.1 0.0008 5 0.009776115417480469\n",
      "2 0.1 0.0016 10 0.018786191940307617\n",
      "2 0.1 0.00432 25 0.0486299991607666\n",
      "2 0.1 0.00844 50 0.09177303314208984\n",
      "2 0.1 0.04228 250 0.4683537483215332\n",
      "2 0.1 0.083 500 0.9316082000732422\n",
      "2 0.1 0.40104 2500 4.8629279136657715\n",
      "2 0.1 0.80312 5000 4.515661954879761\n",
      "2 0.1 1.0 12500 1.1323590278625488\n",
      "2 0.1 1.0 25000 1.071502923965454\n",
      "2 1.0 8e-05 1 0.0033979415893554688\n",
      "2 1.0 0.0002 2 0.0014109611511230469\n",
      "2 1.0 0.00052 5 0.0035750865936279297\n",
      "2 1.0 0.001 10 0.007883071899414062\n",
      "2 1.0 0.00292 25 0.017153024673461914\n",
      "2 1.0 0.00556 50 0.0355989933013916\n",
      "2 1.0 0.02776 250 0.17661094665527344\n",
      "2 1.0 0.05672 500 0.36619114875793457\n",
      "2 1.0 0.27848 2500 1.743485927581787\n",
      "2 1.0 0.5584 5000 3.4554378986358643\n",
      "2 1.0 1.0 12500 1.1596348285675049\n",
      "2 1.0 1.0 25000 1.0592560768127441\n"
     ]
    }
   ],
   "source": [
    "prev_acc = 0\n",
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    shard_size_vec = [1, 2, 5, 10, 50, 100, 500, 1000, 2500, 5000,12500, 25000]\n",
    "    shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(imdb_label)\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim_multi(imdb_label, K, tau_max, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        itakura_multi.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(48, 5)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>acc</th>\n",
       "      <th>n_shards</th>\n",
       "      <th>seconds</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.00036</td>\n",
       "      <td>1</td>\n",
       "      <td>2.022403</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.00068</td>\n",
       "      <td>2</td>\n",
       "      <td>4.065147</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.00152</td>\n",
       "      <td>5</td>\n",
       "      <td>10.176771</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.00340</td>\n",
       "      <td>10</td>\n",
       "      <td>20.512703</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.00868</td>\n",
       "      <td>25</td>\n",
       "      <td>49.854162</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.01784</td>\n",
       "      <td>50</td>\n",
       "      <td>99.576085</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.08652</td>\n",
       "      <td>250</td>\n",
       "      <td>512.927871</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.17200</td>\n",
       "      <td>500</td>\n",
       "      <td>1160.417162</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1.00000</td>\n",
       "      <td>2500</td>\n",
       "      <td>121.577036</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1.00000</td>\n",
       "      <td>5000</td>\n",
       "      <td>5.215749</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   K  tau_max      acc  n_shards      seconds\n",
       "0  2   0.0001  0.00036         1     2.022403\n",
       "1  2   0.0001  0.00068         2     4.065147\n",
       "2  2   0.0001  0.00152         5    10.176771\n",
       "3  2   0.0001  0.00340        10    20.512703\n",
       "4  2   0.0001  0.00868        25    49.854162\n",
       "5  2   0.0001  0.01784        50    99.576085\n",
       "6  2   0.0001  0.08652       250   512.927871\n",
       "7  2   0.0001  0.17200       500  1160.417162\n",
       "8  2   0.0001  1.00000      2500   121.577036\n",
       "9  2   0.0001  1.00000      5000     5.215749"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "itakura_multi = pd.DataFrame(itakura_multi)\n",
    "itakura_multi.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "itakura_multi.to_csv('itakura_multiquery_imdb.csv', index=False)\n",
    "print(itakura_multi.shape)\n",
    "itakura_multi.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> AISTATS'22/code/label_inference_binary_itakura_titanic.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for AISTATS submission (Reconstructing Test Labels from Noisy Loss Functions)\n",
    "## Label inference with Itakura-Saito loss on titanic"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "import json\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Titanic data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(2201, 4)\n",
      "Counter({-1: 1490, 1: 711})\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Class</th>\n",
       "      <th>Age</th>\n",
       "      <th>Sex</th>\n",
       "      <th>class</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1808</th>\n",
       "      <td>0.9650</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2040</th>\n",
       "      <td>0.0214</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1212</th>\n",
       "      <td>0.9650</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>63</th>\n",
       "      <td>0.0214</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1805</th>\n",
       "      <td>0.0214</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       Class    Age    Sex  class\n",
       "1808  0.9650 -0.228  0.521     -1\n",
       "2040  0.0214 -0.228  0.521     -1\n",
       "1212  0.9650 -0.228  0.521     -1\n",
       "63    0.0214 -0.228  0.521     -1\n",
       "1805  0.0214 -0.228  0.521     -1"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "titanic = pd.read_csv('data/titanic.csv')\n",
    "titanic = titanic.sample(frac=1)\n",
    "print(titanic.shape) \n",
    "print(Counter(titanic['class']))\n",
    "titanic.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({0: 1490, 1: 711})"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def titanic_to_int(x):\n",
    "    return x if x == 1 else 0\n",
    "titanic_label = titanic['class'].apply(titanic_to_int) \n",
    "Counter(titanic_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Method to compute binary log-loss\n",
    "def itakura_loss(labeling = [], pred=[], tau=0):\n",
    "    \"\"\"\n",
    "    labeling: ground truth labels\n",
    "    pred: prediction vector\n",
    "    Return itakura-saito score\n",
    "    \"\"\"\n",
    "    if not pred:\n",
    "        raise ValueError(\"No prediction vector passed\")\n",
    "    N = len(labeling)\n",
    "    assert len(pred)==N\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        theta0 = sys.float_info.min if 1 - pred[i] < sys.float_info.min else 1 - pred[i]\n",
    "        loss += labeling[i] * (1/(1-theta0) + math.log(1-theta0) - 1)\n",
    "        loss += (1 - labeling[i]) * (1/theta0 + math.log(theta0) - 1)\n",
    "        \n",
    "    return loss/N + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    tau_max: maximum noise\n",
    "    Return prediction vector\n",
    "    \"\"\"\n",
    "    prediction = np.zeros(N)\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        exponent = 2 ** n * N * tau_max\n",
    "        prediction[i] = 1 / (1 + 3 ** (-exponent))\n",
    "    return list(prediction)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K=2):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = itakura_loss(label_cur, prediction, 0)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss)\n",
    "            # print(loss_cur, diff_cur)\n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, N, K, tau_max, nsims=1000):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling with length at least N\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    nsims: number of simulations\n",
    "    Returns the average accuracy and the average loss score\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    for ns in range(nsims):\n",
    "        labeling = list(np.random.choice(true_labeling, N))\n",
    "        prediction = generate_prediction(N, tau_max)\n",
    "        noisy_loss = itakura_loss(labeling, prediction, tau_max)\n",
    "        mean_loss += noisy_loss\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction)\n",
    "        all_same = (sum([x == y for x, y in zip(labeling_infer, labeling)]) == N)\n",
    "        acc += all_same\n",
    "    return acc / nsims, mean_loss / nsims"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 0.0001 1 1.0 0.3069385703373167 0.10676980018615723\n",
      "2 0.0001 2 1.0 0.30702512023670436 0.15200090408325195\n",
      "2 0.0001 3 1.0 0.3071585491169907 0.25198912620544434\n",
      "2 0.0001 4 1.0 0.3075295757558549 0.4715280532836914\n",
      "2 0.0001 5 1.0 0.30805546080005985 0.9757139682769775\n",
      "2 0.0001 6 1.0 0.30959654481922616 2.0681090354919434\n",
      "2 0.0001 7 1.0 0.3122342200227298 4.735018968582153\n",
      "2 0.0001 8 1.0 0.32008526744253024 9.968048095703125\n",
      "2 0.0001 9 1.0 0.3406107214262265 21.6848247051239\n",
      "2 0.0001 10 1.0 0.42728099622723553 47.55908989906311\n",
      "2 0.0001 11 1.0 0.9905604450162434 104.01617288589478\n",
      "2 0.0001 12 1.0 13.2891575652098 223.657949924469\n",
      "2 0.0001 13 1.0 6092.514486941341 470.33163595199585\n",
      "2 0.0001 14 1.0 4326244566.291707 1020.7579307556152\n",
      "2 0.0001 15 0.315 inf 2142.216824054718\n",
      "2 0.01 1 1.0 0.31610929796234616 0.09806704521179199\n",
      "2 0.01 2 1.0 0.3249985834890613 0.15056276321411133\n",
      "2 0.01 3 1.0 0.3486218044762942 0.2558012008666992\n",
      "2 0.01 4 1.0 0.43799222298810986 0.496690034866333\n",
      "2 0.01 5 1.0 0.9262123759935592 1.0173108577728271\n",
      "2 0.01 6 1.0 8.210082566599935 2.1271660327911377\n",
      "2 0.01 7 1.0 1799.7296420562936 4.589310884475708\n",
      "2 0.01 8 1.0 495543260.74269974 10.024208784103394\n",
      "2 0.01 9 0.347 inf 20.87762713432312\n",
      "2 0.1 1 1.0 0.4184977270243275 0.09421682357788086\n",
      "2 0.1 2 1.0 0.703016800233647 0.1463909149169922\n",
      "2 0.1 3 1.0 3.341555693095628 0.2503528594970703\n",
      "2 0.1 4 1.0 195.7737816442454 0.4774477481842041\n",
      "2 0.1 5 1.0 5932764.376791749 0.9941370487213135\n",
      "2 0.1 6 0.428 inf 1.9995801448822021\n",
      "2 1 1 1.0 5.02803552808557 0.09180498123168945\n",
      "2 1 2 1.0 2194.6294312483633 0.14145398139953613\n",
      "2 1 3 1.0 65335168719.80418 0.24598908424377441\n",
      "2 1 4 0.535 inf 0.44094395637512207\n",
      "2 1 5 0.284 inf 0.792689323425293\n"
     ]
    }
   ],
   "source": [
    "# logloss experiment \n",
    "nsims = 1000\n",
    "result_itakura = []\n",
    "K = 2\n",
    "\n",
    "for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "    for N in range(1, 21):\n",
    "        try:\n",
    "            start = time.time()\n",
    "            acc, mean_loss = main_sim(titanic_label, N, K, tau_max, nsims)\n",
    "            seconds = time.time() - start\n",
    "            result_itakura.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "            print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "            if acc < 0.5: break\n",
    "        except:\n",
    "            break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(35, 7)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "      <th>acc</th>\n",
       "      <th>mean_loss</th>\n",
       "      <th>seconds_1k</th>\n",
       "      <th>ms</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.306939</td>\n",
       "      <td>0.106770</td>\n",
       "      <td>0.106770</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>2</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.307025</td>\n",
       "      <td>0.152001</td>\n",
       "      <td>0.152001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>3</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.307159</td>\n",
       "      <td>0.251989</td>\n",
       "      <td>0.251989</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>4</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.307530</td>\n",
       "      <td>0.471528</td>\n",
       "      <td>0.471528</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>5</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.308055</td>\n",
       "      <td>0.975714</td>\n",
       "      <td>0.975714</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>6</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.309597</td>\n",
       "      <td>2.068109</td>\n",
       "      <td>2.068109</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>7</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.312234</td>\n",
       "      <td>4.735019</td>\n",
       "      <td>4.735019</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>8</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.320085</td>\n",
       "      <td>9.968048</td>\n",
       "      <td>9.968048</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>9</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.340611</td>\n",
       "      <td>21.684825</td>\n",
       "      <td>21.684825</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>10</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.427281</td>\n",
       "      <td>47.559090</td>\n",
       "      <td>47.559090</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   K  tau_max   N  acc  mean_loss  seconds_1k         ms\n",
       "0  2   0.0001   1  1.0   0.306939    0.106770   0.106770\n",
       "1  2   0.0001   2  1.0   0.307025    0.152001   0.152001\n",
       "2  2   0.0001   3  1.0   0.307159    0.251989   0.251989\n",
       "3  2   0.0001   4  1.0   0.307530    0.471528   0.471528\n",
       "4  2   0.0001   5  1.0   0.308055    0.975714   0.975714\n",
       "5  2   0.0001   6  1.0   0.309597    2.068109   2.068109\n",
       "6  2   0.0001   7  1.0   0.312234    4.735019   4.735019\n",
       "7  2   0.0001   8  1.0   0.320085    9.968048   9.968048\n",
       "8  2   0.0001   9  1.0   0.340611   21.684825  21.684825\n",
       "9  2   0.0001  10  1.0   0.427281   47.559090  47.559090"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_itakura = pd.DataFrame(result_itakura)\n",
    "df_itakura.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_itakura['ms'] = df_itakura['seconds_1k'] # since 1000 repetitions\n",
    "df_itakura.to_csv('itakura_binary.csv', index=False)\n",
    "print(df_itakura.shape)\n",
    "df_itakura.head(10)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# multiquery experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim_multi(true_labeling, K, tau_max, shard_size, max_N_feasible):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    shard_size: number of data points in each shard\n",
    "    max_N_feasible: largest N such that the label inference algorithm is feasible\n",
    "    Returns the average accuracy and the number of shards\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    n_total = len(true_labeling)  \n",
    "    n_shard = int(np.ceil(n_total / shard_size))\n",
    "    for j in range(n_shard):\n",
    "        if j < n_shard - 1:\n",
    "            cur_shard_size = shard_size\n",
    "            labeling = true_labeling[j*shard_size : (j+1)*shard_size]\n",
    "        else:\n",
    "            cur_shard_size = n_total - j*shard_size\n",
    "            labeling = true_labeling[j*shard_size : n_total]\n",
    "        N = int(min(max_N_feasible, cur_shard_size))\n",
    "        labeling_cur = labeling[:N]\n",
    "        tau = 2 * np.exp(1) * tau_max / (np.exp(1) - 1)\n",
    "        prediction = generate_prediction(N, tau)\n",
    "        noisy_loss = itakura_loss(labeling_cur, prediction, tau_max)\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction)\n",
    "        acc += sum([x == y for x, y in zip(labeling_infer, labeling_cur)])\n",
    "    return acc / n_total, n_shard"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>15</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0100</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>0.1000</td>\n",
       "      <td>6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   K  tau_max   N\n",
       "0  2   0.0001  15\n",
       "1  2   0.0100   9\n",
       "2  2   0.1000   6\n",
       "3  2   1.0000   5"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "loss_type = 'itakura'\n",
    "itakura_multi = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_itakura = pd.read_csv('itakura_binary.csv')\n",
    "titanic_label = titanic_label.tolist() \n",
    "df = setting_itakura.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()\n",
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 0.0001 0.004543389368468878 1 1.9880619049072266\n",
      "2 0.0001 0.009086778736937756 3 3.9807169437408447\n",
      "2 0.0001 0.014538845979100408 5 8.4356849193573\n",
      "2 0.0001 0.04179918218991367 11 20.15445899963379\n",
      "2 0.0001 0.08405270331667423 21 39.92971706390381\n",
      "2 0.0001 0.1858246251703771 41 79.75198483467102\n",
      "2 0.0001 0.4606996819627442 101 200.893963098526\n",
      "2 0.0001 1.0 201 21.05982804298401\n",
      "2 0.0001 1.0 441 0.41344308853149414\n",
      "2 0.0001 1.0 1101 0.1012263298034668\n",
      "2 0.0001 1.0 2201 0.09865713119506836\n",
      "2 0.01 0.0027260336210813267 1 0.01929616928100586\n",
      "2 0.01 0.005452067242162653 3 0.03959774971008301\n",
      "2 0.01 0.011812812358019082 5 0.07677078247070312\n",
      "2 0.01 0.02407996365288505 11 0.19101786613464355\n",
      "2 0.01 0.055883689232167195 21 0.3770310878753662\n",
      "2 0.01 0.11313039527487506 41 0.7483861446380615\n",
      "2 0.01 0.2780554293502953 101 1.9230568408966064\n",
      "2 0.01 0.5601999091322126 201 3.913620948791504\n",
      "2 0.01 1.0 441 0.3984189033508301\n",
      "2 0.01 1.0 1101 0.09581804275512695\n",
      "2 0.01 1.0 2201 0.09152793884277344\n",
      "2 0.1 0.0027260336210813267 1 0.001844167709350586\n",
      "2 0.1 0.004997728305315766 3 0.0035638809204101562\n",
      "2 0.1 0.007269422989550204 5 0.007321834564208984\n",
      "2 0.1 0.0186278964107224 11 0.01806020736694336\n",
      "2 0.1 0.0372557928214448 21 0.03634309768676758\n",
      "2 0.1 0.07723761926397092 41 0.07590222358703613\n",
      "2 0.1 0.1967287596547024 101 0.18536591529846191\n",
      "2 0.1 0.39709223080417994 201 0.361116886138916\n",
      "2 0.1 0.8328032712403453 441 0.38250279426574707\n",
      "2 0.1 1.0 1101 0.0974571704864502\n",
      "2 0.1 1.0 2201 0.09427404403686523\n",
      "2 1.0 0.0 1 0.0007190704345703125\n",
      "2 1.0 0.0013630168105406633 3 0.0013608932495117188\n",
      "2 1.0 0.004997728305315766 5 0.0026319026947021484\n",
      "2 1.0 0.009995456610631531 11 0.006911039352416992\n",
      "2 1.0 0.02271694684234439 21 0.01471090316772461\n",
      "2 1.0 0.04497955474784189 41 0.026568889617919922\n",
      "2 1.0 0.12539754656974103 101 0.07092499732971191\n",
      "2 1.0 0.23943661971830985 201 0.13684582710266113\n",
      "2 1.0 0.4906860517946388 441 0.2975959777832031\n",
      "2 1.0 1.0 1101 0.10129714012145996\n",
      "2 1.0 1.0 2201 0.09637880325317383\n"
     ]
    }
   ],
   "source": [
    "prev_acc = 0\n",
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    shard_size_vec = [1,2,5,11,22,55,110,220,550,1100,2201]\n",
    "    shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(titanic_label)\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim_multi(titanic_label, K, tau_max, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        itakura_multi.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(44, 5)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>acc</th>\n",
       "      <th>n_shards</th>\n",
       "      <th>seconds</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.004543</td>\n",
       "      <td>1</td>\n",
       "      <td>1.988062</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.009087</td>\n",
       "      <td>3</td>\n",
       "      <td>3.980717</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.014539</td>\n",
       "      <td>5</td>\n",
       "      <td>8.435685</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.041799</td>\n",
       "      <td>11</td>\n",
       "      <td>20.154459</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.084053</td>\n",
       "      <td>21</td>\n",
       "      <td>39.929717</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.185825</td>\n",
       "      <td>41</td>\n",
       "      <td>79.751985</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.460700</td>\n",
       "      <td>101</td>\n",
       "      <td>200.893963</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>201</td>\n",
       "      <td>21.059828</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>441</td>\n",
       "      <td>0.413443</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1101</td>\n",
       "      <td>0.101226</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   K  tau_max       acc  n_shards     seconds\n",
       "0  2   0.0001  0.004543         1    1.988062\n",
       "1  2   0.0001  0.009087         3    3.980717\n",
       "2  2   0.0001  0.014539         5    8.435685\n",
       "3  2   0.0001  0.041799        11   20.154459\n",
       "4  2   0.0001  0.084053        21   39.929717\n",
       "5  2   0.0001  0.185825        41   79.751985\n",
       "6  2   0.0001  0.460700       101  200.893963\n",
       "7  2   0.0001  1.000000       201   21.059828\n",
       "8  2   0.0001  1.000000       441    0.413443\n",
       "9  2   0.0001  1.000000      1101    0.101226"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "itakura_multi = pd.DataFrame(itakura_multi)\n",
    "itakura_multi.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "itakura_multi.to_csv('itakura_multiquery_titanic.csv', index=False)\n",
    "print(itakura_multi.shape)\n",
    "itakura_multi.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> AISTATS'22/code/label_inference_binary_logloss_icml.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for AISTATS submission (Reconstructing Test Labels from Noisy Loss Functions)\n",
    "## Label inference on binary logloss using Algorithm 2 in the paper by Aggarwal et al. [5]."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "import json\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Titanic data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "titanic = pd.read_csv('data/titanic.csv')\n",
    "titanic = titanic.sample(frac=1)\n",
    "print(titanic.shape) \n",
    "print(Counter(titanic['class']))\n",
    "titanic.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def titanic_to_int(x):\n",
    "    return x if x == 1 else 0\n",
    "titanic_label = titanic['class'].apply(titanic_to_int) \n",
    "Counter(titanic_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Method to compute binary log-loss\n",
    "def binary_logloss(labeling = [], pred=[], tau=0):\n",
    "    \"\"\"\n",
    "    labeling: ground truth labels\n",
    "    pred: prediction vector\n",
    "    Return binary logloss score\n",
    "    \"\"\"\n",
    "    if not pred:\n",
    "        raise ValueError(\"No prediction vector passed\")\n",
    "    N = len(labeling)\n",
    "    assert len(pred)==N\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        theta0 = sys.float_info.min if 1 - pred[i] < sys.float_info.min else 1 - pred[i]\n",
    "        loss -= labeling[i]*math.log(1-theta0) +(1-labeling[i])*math.log(theta0)\n",
    "    return loss/N + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    tau_max: maximum noise\n",
    "    Return prediction vector\n",
    "    \"\"\"\n",
    "    prediction = np.zeros(N)\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        exponent = 2 ** n * N * tau_max\n",
    "        prediction[i] = 1 / (1 + 3 ** (-exponent))\n",
    "    return list(prediction)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K=2):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = binary_logloss(label_cur, prediction, 0)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss)\n",
    "            # print(loss_cur, diff_cur)\n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, N, K, tau_max, nsims=1000):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling with length at least N\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    nsims: number of simulations\n",
    "    Returns the average accuracy and the average loss score\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    for ns in range(nsims):\n",
    "        labeling = list(np.random.choice(true_labeling, N))\n",
    "        prediction = generate_prediction(N, tau_max)\n",
    "        noisy_loss = binary_logloss(labeling, prediction, tau_max)\n",
    "        mean_loss += noisy_loss\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction)\n",
    "        all_same = (sum([x == y for x, y in zip(labeling_infer, labeling)]) == N)\n",
    "        acc += all_same\n",
    "    return acc / nsims, mean_loss / nsims"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# logloss experiment \n",
    "nsims = 1000\n",
    "result_logloss = []\n",
    "K = 2\n",
    "\n",
    "for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "    for N in range(1, 21):\n",
    "        try:\n",
    "            start = time.time()\n",
    "            acc, mean_loss = main_sim(titanic_label, N, K, tau_max, nsims)\n",
    "            seconds = time.time() - start\n",
    "            result_logloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "            print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "            if acc < 0.5: break\n",
    "        except:\n",
    "            break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_logloss = pd.DataFrame(result_logloss)\n",
    "df_logloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_logloss['ms'] = df_logloss['seconds_1k'] # since 1000 repetitions\n",
    "df_logloss.to_csv('logloss_binary_icml.csv', index=False)\n",
    "print(df_logloss.shape)\n",
    "df_logloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> AISTATS'22/code/label_inference_multiquery.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for AISTATS submission (Reconstructing Test Labels from Noisy Loss Functions)\n",
    "## multi-query label inference from logloss, sigmoid, softmax"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "import json\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Extract labels from selected openML multi-class classification datasets\n",
    "1. titanic: https://www.openml.org/d/40704\n",
    "2. iris: https://www.openml.org/d/41511\n",
    "3. satellite image: https://www.openml.org/d/182"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['.DS_Store', 'iris.csv', 'mnist.csv', 'titanic.csv', 'satimage.csv']"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "all_labels = dict() # a dictionary to hold all labels from real datasets\n",
    "os.listdir('data')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 1. titanic"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "titanic = pd.read_csv('data/titanic.csv')\n",
    "titanic = titanic.sample(frac=1)\n",
    "print(titanic.shape) \n",
    "print(Counter(titanic['class']))\n",
    "titanic.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def titanic_to_int(x):\n",
    "    return x if x == 1 else 0\n",
    "titanic_label = titanic['class'].apply(titanic_to_int)\n",
    "all_labels['titanic'] = titanic_label.tolist()\n",
    "Counter(titanic_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 2. iris"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "iris = pd.read_csv('data/iris.csv')\n",
    "iris = iris.sample(frac=1)\n",
    "print(iris.shape) \n",
    "print(Counter(iris['Species']))\n",
    "iris.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def iris_to_int(txt):\n",
    "    if txt == 'setosa':\n",
    "        return 0\n",
    "    if txt == 'versicolor':\n",
    "        return 1\n",
    "    if txt == 'virginica':\n",
    "        return 2\n",
    "iris_label = iris['Species'].apply(iris_to_int)\n",
    "all_labels['iris'] = iris_label.tolist()\n",
    "Counter(iris_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 3. satellite image"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "satimage = pd.read_csv('data/satimage.csv')\n",
    "satimage = satimage.sample(frac=1)\n",
    "print(satimage.shape)\n",
    "print(Counter(satimage['class']))\n",
    "satimage.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def satimage_to_int(txt):\n",
    "    mapping = {1.0: 0, 2.0: 1, 3.0: 2, 4.0: 3, 5.0: 4, 7.0: 5}\n",
    "    return mapping[txt]\n",
    "satimage_label = satimage['class'].apply(satimage_to_int)\n",
    "all_labels['satimage'] = satimage_label.tolist()\n",
    "Counter(satimage_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the k-ary-logloss score\n",
    "def k_ary_logloss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the k-ary-logloss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        loss -= math.log(cur_pred)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def sigmoid_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        sig = 1 / (1 + np.exp(-cur_pred))\n",
    "        loss -= math.log(sig)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def softmax_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        cur_num = np.exp(cur_pred)\n",
    "        cur_den = np.sum(np.exp(prediction[i, :]))\n",
    "        cur_softmax = cur_num / cur_den\n",
    "        loss -= math.log(cur_softmax)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# wrapper loss function\n",
    "def loss(labeling=[], prediction=np.array([[]]), tau=0, loss_type='logloss'):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    tau: noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the loss score\n",
    "    \"\"\"\n",
    "    if loss_type == 'logloss':\n",
    "        return k_ary_logloss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'sigmoidloss':\n",
    "        return sigmoid_loss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'softmaxloss':\n",
    "        return softmax_loss(labeling, prediction) + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, K, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    Return a 2-d numpy array of predictions\n",
    "    \"\"\"\n",
    "    prediction = np.zeros([N, K])\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        for j in range(K):\n",
    "            k = j + 1\n",
    "            prediction[i, j] = 2 ** ((n-1) * K + k) * N * tau_max\n",
    "        \n",
    "        diff = prediction[i, :] - max(prediction[i, :])\n",
    "        prediction[i, :] = 3 ** diff\n",
    "        prediction[i, :] /= sum(prediction[i, :])\n",
    "        for j in range(K):\n",
    "            prediction[i, j] = sys.float_info.min if prediction[i, j] < sys.float_info.min \\\n",
    "                else prediction[i, j]\n",
    "    return prediction "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction, loss_type):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = loss(label_cur, prediction, 0, loss_type)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss) \n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, K, tau_max, loss_type, shard_size, max_N_feasible):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    shard_size: number of data points in each shard\n",
    "    max_N_feasible: largest N such that the label inference algorithm is feasible\n",
    "    Returns the average accuracy and the number of shards\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    n_total = len(true_labeling)  \n",
    "    n_shard = int(np.ceil(n_total / shard_size))\n",
    "    for j in range(n_shard):\n",
    "        if j < n_shard - 1:\n",
    "            cur_shard_size = shard_size\n",
    "            labeling = true_labeling[j*shard_size : (j+1)*shard_size]\n",
    "        else:\n",
    "            cur_shard_size = n_total - j*shard_size\n",
    "            labeling = true_labeling[j*shard_size : n_total]\n",
    "        N = int(min(max_N_feasible, cur_shard_size))\n",
    "        labeling_cur = labeling[:N]\n",
    "        tau = 2 * np.exp(1) * tau_max / (np.exp(1) - 1)\n",
    "        prediction = generate_prediction(N, K, tau)\n",
    "        noisy_loss = loss(labeling_cur, prediction, tau_max, loss_type)\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction, loss_type)\n",
    "        acc += sum([x == y for x, y in zip(labeling_infer, labeling_cur)])\n",
    "    return acc / n_total, n_shard"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# logloss experiment\n",
    "loss_type = 'logloss'\n",
    "result_logloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_logloss = pd.read_csv('logloss.csv')\n",
    " \n",
    "df = setting_logloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "prev_acc = 0\n",
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    \n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2201]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,150]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2048,6430]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(all_labels[data])\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(all_labels[data], K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_logloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_logloss = pd.DataFrame(result_logloss)\n",
    "df_logloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_logloss.to_csv('logloss_multiquery.csv', index=False)\n",
    "print(df_logloss.shape)\n",
    "df_logloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# sigmoidloss experiment\n",
    "loss_type = 'sigmoidloss'\n",
    "result_sigmoidloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_sigmoidloss = pd.read_csv('sigmoidloss.csv')\n",
    " \n",
    "df = setting_sigmoidloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    \n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2201]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,150]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2048,6430]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(all_labels[data])\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(all_labels[data], K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_sigmoidloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_sigmoidloss = pd.DataFrame(result_sigmoidloss)\n",
    "df_sigmoidloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_sigmoidloss.to_csv('sigmoidloss_multiquery.csv', index=False)\n",
    "print(df_sigmoidloss.shape)\n",
    "df_sigmoidloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# softmaxloss experiment\n",
    "loss_type = 'softmaxloss'\n",
    "result_softmaxloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_softmaxloss = pd.read_csv('softmaxloss.csv')\n",
    " \n",
    "df = setting_softmaxloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    \n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2201]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,150]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2048,6430]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(all_labels[data])\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(all_labels[data], K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_softmaxloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_softmaxloss = pd.DataFrame(result_softmaxloss)\n",
    "df_softmaxloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_softmaxloss.to_csv('softmaxloss_multiquery.csv', index=False)\n",
    "print(df_softmaxloss.shape)\n",
    "df_softmaxloss.head(10)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> AISTATS'22/code/label_inference_multiquery_cifar.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for AISTATS submission (Reconstructing Test Labels from Noisy Loss Functions)\n",
    "## multi-query label inference with log-loss and softmax-loss on CIFAR"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "import json\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings \n",
    "import random\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# CIFAR-10\n",
    "(http://www.cs.toronto.edu/~kriz/cifar.html) CIFAR-10 dataset consists of 60000 32x32 colour images in 10 classes, with 6000 images per class. There are 50000 training images and 10000 test images"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "cifar_label = [0,1,2,3,4,5,6,7,8,9] * 6000\n",
    "random.shuffle(cifar_label)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[7, 3, 2, 0, 7, 0, 8, 4, 4, 9]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Counter({7: 6000,\n",
       "         3: 6000,\n",
       "         2: 6000,\n",
       "         0: 6000,\n",
       "         8: 6000,\n",
       "         4: 6000,\n",
       "         9: 6000,\n",
       "         6: 6000,\n",
       "         5: 6000,\n",
       "         1: 6000})"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "print(cifar_label[:10])\n",
    "Counter(cifar_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the k-ary-logloss score\n",
    "def k_ary_logloss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the k-ary-logloss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        loss -= math.log(cur_pred)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def sigmoid_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        sig = 1 / (1 + np.exp(-cur_pred))\n",
    "        loss -= math.log(sig)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def softmax_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        cur_num = np.exp(cur_pred)\n",
    "        cur_den = np.sum(np.exp(prediction[i, :]))\n",
    "        cur_softmax = cur_num / cur_den\n",
    "        loss -= math.log(cur_softmax)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# wrapper loss function\n",
    "def loss(labeling=[], prediction=np.array([[]]), tau=0, loss_type='logloss'):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    tau: noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the loss score\n",
    "    \"\"\"\n",
    "    if loss_type == 'logloss':\n",
    "        return k_ary_logloss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'sigmoidloss':\n",
    "        return sigmoid_loss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'softmaxloss':\n",
    "        return softmax_loss(labeling, prediction) + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, K, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    Return a 2-d numpy array of predictions\n",
    "    \"\"\"\n",
    "    prediction = np.zeros([N, K])\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        for j in range(K):\n",
    "            k = j + 1\n",
    "            prediction[i, j] = 2 ** ((n-1) * K + k) * N * tau_max\n",
    "        \n",
    "        diff = prediction[i, :] - max(prediction[i, :])\n",
    "        prediction[i, :] = 3 ** diff\n",
    "        prediction[i, :] /= sum(prediction[i, :])\n",
    "        for j in range(K):\n",
    "            prediction[i, j] = sys.float_info.min if prediction[i, j] < sys.float_info.min \\\n",
    "                else prediction[i, j]\n",
    "    return prediction "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction, loss_type):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = loss(label_cur, prediction, 0, loss_type)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss) \n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, K, tau_max, loss_type, shard_size, max_N_feasible):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    shard_size: number of data points in each shard\n",
    "    max_N_feasible: largest N such that the label inference algorithm is feasible\n",
    "    Returns the average accuracy and the number of shards\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    n_total = len(true_labeling)  \n",
    "    n_shard = int(np.ceil(n_total / shard_size))\n",
    "    for j in range(n_shard):\n",
    "        if j < n_shard - 1:\n",
    "            cur_shard_size = shard_size\n",
    "            labeling = true_labeling[j*shard_size : (j+1)*shard_size]\n",
    "        else:\n",
    "            cur_shard_size = n_total - j*shard_size\n",
    "            labeling = true_labeling[j*shard_size : n_total]\n",
    "        N = int(min(max_N_feasible, cur_shard_size))\n",
    "        labeling_cur = labeling[:N]\n",
    "        tau = 2 * np.exp(1) * tau_max / (np.exp(1) - 1)\n",
    "        prediction = generate_prediction(N, K, tau)\n",
    "        noisy_loss = loss(labeling_cur, prediction, tau_max, loss_type)\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction, loss_type)\n",
    "        acc += sum([x == y for x, y in zip(labeling_infer, labeling_cur)])\n",
    "    return acc / n_total, n_shard"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0100</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>10</td>\n",
       "      <td>0.1000</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>10</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    K  tau_max  N\n",
       "0  10   0.0001  3\n",
       "1  10   0.0100  2\n",
       "2  10   0.1000  2\n",
       "3  10   1.0000  1"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# logloss experiment\n",
    "loss_type = 'logloss'\n",
    "result_logloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_logloss = pd.read_csv('logloss_singlequery_mnist.csv')\n",
    " \n",
    "df = setting_logloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()\n",
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10 0.0001 1.6666666666666667e-05 1 0.014931917190551758\n",
      "10 0.0001 3.3333333333333335e-05 2 0.026394128799438477\n",
      "10 0.0001 0.00011666666666666667 6 0.07059478759765625\n",
      "10 0.0001 0.00018333333333333334 10 0.11301040649414062\n",
      "10 0.0001 0.0013 60 0.6467878818511963\n",
      "10 0.0001 0.002266666666666667 100 1.0130479335784912\n",
      "10 0.0001 0.013716666666666667 600 6.0992982387542725\n",
      "10 0.0001 0.0229 1000 10.270813941955566\n",
      "10 0.0001 0.13946666666666666 6000 60.793092012405396\n",
      "10 0.0001 0.23198333333333335 10000 101.00098371505737\n",
      "10 0.0001 0.8486 30000 29.080676078796387\n",
      "10 0.0001 1.0 60000 7.527997016906738\n",
      "10 0.01 1.6666666666666667e-05 1 0.0011410713195800781\n",
      "10 0.01 3.3333333333333335e-05 2 0.0020847320556640625\n",
      "10 0.01 0.0001 6 0.00986170768737793\n",
      "10 0.01 0.0002 10 0.016694068908691406\n",
      "10 0.01 0.0012 60 0.08680486679077148\n",
      "10 0.01 0.0019666666666666665 100 0.09881401062011719\n",
      "10 0.01 0.0118 600 0.582697868347168\n",
      "10 0.01 0.020033333333333334 1000 0.9738759994506836\n",
      "10 0.01 0.11948333333333333 6000 5.825536012649536\n",
      "10 0.01 0.19953333333333334 10000 9.657607316970825\n",
      "10 0.01 0.59855 30000 28.902067184448242\n",
      "10 0.01 1.0 60000 11.491214752197266\n",
      "10 0.1 1.6666666666666667e-05 1 0.0011839866638183594\n",
      "10 0.1 3.3333333333333335e-05 2 0.002031087875366211\n",
      "10 0.1 6.666666666666667e-05 6 0.0065538883209228516\n",
      "10 0.1 0.00018333333333333334 10 0.010098934173583984\n",
      "10 0.1 0.00105 60 0.05892205238342285\n",
      "10 0.1 0.0017166666666666667 100 0.09512019157409668\n",
      "10 0.1 0.009816666666666666 600 0.5796029567718506\n",
      "10 0.1 0.016316666666666667 1000 0.9628310203552246\n",
      "10 0.1 0.09923333333333334 6000 5.7829790115356445\n",
      "10 0.1 0.16803333333333334 10000 9.966268062591553\n",
      "10 0.1 0.49985 30000 30.728193998336792\n",
      "10 0.1 1.0 60000 8.784748792648315\n",
      "10 1.0 0.0 1 0.0002911090850830078\n",
      "10 1.0 0.0 2 0.00041866302490234375\n",
      "10 1.0 0.0 6 0.0009341239929199219\n",
      "10 1.0 5e-05 10 0.00146484375\n",
      "10 1.0 0.00013333333333333334 60 0.0076520442962646484\n",
      "10 1.0 0.0004 100 0.012959003448486328\n",
      "10 1.0 0.0019166666666666666 600 0.07608485221862793\n",
      "10 1.0 0.0035166666666666666 1000 0.14497733116149902\n",
      "10 1.0 0.020383333333333333 6000 0.8615622520446777\n",
      "10 1.0 0.0333 10000 1.2897629737854004\n",
      "10 1.0 0.10145 30000 4.651972055435181\n",
      "10 1.0 0.2 60000 8.251926183700562\n"
     ]
    }
   ],
   "source": [
    "prev_acc = 0\n",
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    shard_size_vec = [1,2,6,10,60,100,600,1000,6000,10000,30000,60000]\n",
    "    shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(cifar_label)\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(cifar_label, K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_logloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(48, 5)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>acc</th>\n",
       "      <th>n_shards</th>\n",
       "      <th>seconds</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000017</td>\n",
       "      <td>1</td>\n",
       "      <td>0.014932</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000033</td>\n",
       "      <td>2</td>\n",
       "      <td>0.026394</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000117</td>\n",
       "      <td>6</td>\n",
       "      <td>0.070595</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000183</td>\n",
       "      <td>10</td>\n",
       "      <td>0.113010</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.001300</td>\n",
       "      <td>60</td>\n",
       "      <td>0.646788</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.002267</td>\n",
       "      <td>100</td>\n",
       "      <td>1.013048</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.013717</td>\n",
       "      <td>600</td>\n",
       "      <td>6.099298</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.022900</td>\n",
       "      <td>1000</td>\n",
       "      <td>10.270814</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.139467</td>\n",
       "      <td>6000</td>\n",
       "      <td>60.793092</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.231983</td>\n",
       "      <td>10000</td>\n",
       "      <td>101.000984</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    K  tau_max       acc  n_shards     seconds\n",
       "0  10   0.0001  0.000017         1    0.014932\n",
       "1  10   0.0001  0.000033         2    0.026394\n",
       "2  10   0.0001  0.000117         6    0.070595\n",
       "3  10   0.0001  0.000183        10    0.113010\n",
       "4  10   0.0001  0.001300        60    0.646788\n",
       "5  10   0.0001  0.002267       100    1.013048\n",
       "6  10   0.0001  0.013717       600    6.099298\n",
       "7  10   0.0001  0.022900      1000   10.270814\n",
       "8  10   0.0001  0.139467      6000   60.793092\n",
       "9  10   0.0001  0.231983     10000  101.000984"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_logloss = pd.DataFrame(result_logloss)\n",
    "df_logloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_logloss.to_csv('logloss_multiquery_cifar.csv', index=False)\n",
    "print(df_logloss.shape)\n",
    "df_logloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "# softmaxloss experiment\n",
    "loss_type = 'softmaxloss'\n",
    "result_softmaxloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_softmaxloss = pd.read_csv('softmaxloss_singlequery_mnist.csv')\n",
    " \n",
    "df = setting_softmaxloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10 0.0001 1.6666666666666667e-05 1 0.0044171810150146484\n",
      "10 0.0001 3.3333333333333335e-05 2 0.00978994369506836\n",
      "10 0.0001 6.666666666666667e-05 6 0.02749800682067871\n",
      "10 0.0001 0.0002 10 0.037631988525390625\n",
      "10 0.0001 0.0010833333333333333 60 0.17833590507507324\n",
      "10 0.0001 0.00185 100 0.30413007736206055\n",
      "10 0.0001 0.010733333333333333 600 2.3211729526519775\n",
      "10 0.0001 0.018133333333333335 1000 3.028917074203491\n",
      "10 0.0001 0.10888333333333333 6000 18.614131927490234\n",
      "10 0.0001 0.1815 10000 30.027349710464478\n",
      "10 0.0001 0.5436 30000 89.93950605392456\n",
      "10 0.0001 0.8969166666666667 60000 15.73885202407837\n",
      "10 0.01 0.0 1 0.00047206878662109375\n",
      "10 0.01 0.0 2 0.0007228851318359375\n",
      "10 0.01 0.0 6 0.0020051002502441406\n",
      "10 0.01 5e-05 10 0.002978086471557617\n",
      "10 0.01 0.00013333333333333334 60 0.017009973526000977\n",
      "10 0.01 0.0004 100 0.027102947235107422\n",
      "10 0.01 0.0019166666666666666 600 0.15262103080749512\n",
      "10 0.01 0.0035166666666666666 1000 0.28873491287231445\n",
      "10 0.01 0.020383333333333333 6000 1.4937491416931152\n",
      "10 0.01 0.0333 10000 2.5517687797546387\n",
      "10 0.01 0.10145 30000 7.79566216468811\n"
     ]
    }
   ],
   "source": [
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    shard_size_vec = [1,2,6,10,60,100,600,1000,6000,10000,30000,60000]\n",
    "    shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(cifar_label)\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(cifar_label, K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_softmaxloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_softmaxloss = pd.DataFrame(result_softmaxloss)\n",
    "df_softmaxloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_softmaxloss.to_csv('softmaxloss_multiquery_cifar.csv', index=False)\n",
    "print(df_softmaxloss.shape)\n",
    "df_softmaxloss.head(10)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> AISTATS'22/code/label_inference_multiquery_mnist.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for AISTATS submission (Reconstructing Test Labels from Noisy Loss Functions)\n",
    "## multi-query label inference with log-loss and softmax-loss on MNIST"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "import json\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['.DS_Store', 'iris.csv', 'mnist.csv', 'titanic.csv', 'satimage.csv']"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "all_labels = dict() # a dictionary to hold all labels from real datasets\n",
    "os.listdir('data')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### MNIST"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(70000, 785)\n",
      "Counter({1: 7877, 7: 7293, 3: 7141, 2: 6990, 9: 6958, 0: 6903, 6: 6876, 8: 6825, 4: 6824, 5: 6313})\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>pixel1</th>\n",
       "      <th>pixel2</th>\n",
       "      <th>pixel3</th>\n",
       "      <th>pixel4</th>\n",
       "      <th>pixel5</th>\n",
       "      <th>pixel6</th>\n",
       "      <th>pixel7</th>\n",
       "      <th>pixel8</th>\n",
       "      <th>pixel9</th>\n",
       "      <th>pixel10</th>\n",
       "      <th>...</th>\n",
       "      <th>pixel776</th>\n",
       "      <th>pixel777</th>\n",
       "      <th>pixel778</th>\n",
       "      <th>pixel779</th>\n",
       "      <th>pixel780</th>\n",
       "      <th>pixel781</th>\n",
       "      <th>pixel782</th>\n",
       "      <th>pixel783</th>\n",
       "      <th>pixel784</th>\n",
       "      <th>class</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>58332</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>53059</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>36369</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9078</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4675</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>8</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>5 rows × 785 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "       pixel1  pixel2  pixel3  pixel4  pixel5  pixel6  pixel7  pixel8  pixel9  \\\n",
       "58332       0       0       0       0       0       0       0       0       0   \n",
       "53059       0       0       0       0       0       0       0       0       0   \n",
       "36369       0       0       0       0       0       0       0       0       0   \n",
       "9078        0       0       0       0       0       0       0       0       0   \n",
       "4675        0       0       0       0       0       0       0       0       0   \n",
       "\n",
       "       pixel10  ...  pixel776  pixel777  pixel778  pixel779  pixel780  \\\n",
       "58332        0  ...         0         0         0         0         0   \n",
       "53059        0  ...         0         0         0         0         0   \n",
       "36369        0  ...         0         0         0         0         0   \n",
       "9078         0  ...         0         0         0         0         0   \n",
       "4675         0  ...         0         0         0         0         0   \n",
       "\n",
       "       pixel781  pixel782  pixel783  pixel784  class  \n",
       "58332         0         0         0         0      9  \n",
       "53059         0         0         0         0      9  \n",
       "36369         0         0         0         0      9  \n",
       "9078          0         0         0         0      3  \n",
       "4675          0         0         0         0      8  \n",
       "\n",
       "[5 rows x 785 columns]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mnist = pd.read_csv('data/mnist.csv')\n",
    "mnist = mnist.sample(frac=1)\n",
    "print(mnist.shape) \n",
    "print(Counter(mnist['class']))\n",
    "mnist.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({9: 6958,\n",
       "         3: 7141,\n",
       "         8: 6825,\n",
       "         0: 6903,\n",
       "         2: 6990,\n",
       "         6: 6876,\n",
       "         5: 6313,\n",
       "         4: 6824,\n",
       "         7: 7293,\n",
       "         1: 7877})"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mnist_label = mnist['class'].apply(lambda x: int(x)).tolist()\n",
    "Counter(mnist_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the k-ary-logloss score\n",
    "def k_ary_logloss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the k-ary-logloss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        loss -= math.log(cur_pred)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def sigmoid_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        sig = 1 / (1 + np.exp(-cur_pred))\n",
    "        loss -= math.log(sig)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def softmax_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        cur_num = np.exp(cur_pred)\n",
    "        cur_den = np.sum(np.exp(prediction[i, :]))\n",
    "        cur_softmax = cur_num / cur_den\n",
    "        loss -= math.log(cur_softmax)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# wrapper loss function\n",
    "def loss(labeling=[], prediction=np.array([[]]), tau=0, loss_type='logloss'):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    tau: noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the loss score\n",
    "    \"\"\"\n",
    "    if loss_type == 'logloss':\n",
    "        return k_ary_logloss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'sigmoidloss':\n",
    "        return sigmoid_loss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'softmaxloss':\n",
    "        return softmax_loss(labeling, prediction) + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, K, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    Return a 2-d numpy array of predictions\n",
    "    \"\"\"\n",
    "    prediction = np.zeros([N, K])\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        for j in range(K):\n",
    "            k = j + 1\n",
    "            prediction[i, j] = 2 ** ((n-1) * K + k) * N * tau_max\n",
    "        \n",
    "        diff = prediction[i, :] - max(prediction[i, :])\n",
    "        prediction[i, :] = 3 ** diff\n",
    "        prediction[i, :] /= sum(prediction[i, :])\n",
    "        for j in range(K):\n",
    "            prediction[i, j] = sys.float_info.min if prediction[i, j] < sys.float_info.min \\\n",
    "                else prediction[i, j]\n",
    "    return prediction "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction, loss_type):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = loss(label_cur, prediction, 0, loss_type)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss) \n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, K, tau_max, loss_type, shard_size, max_N_feasible):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    shard_size: number of data points in each shard\n",
    "    max_N_feasible: largest N such that the label inference algorithm is feasible\n",
    "    Returns the average accuracy and the number of shards\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    n_total = len(true_labeling)  \n",
    "    n_shard = int(np.ceil(n_total / shard_size))\n",
    "    for j in range(n_shard):\n",
    "        if j < n_shard - 1:\n",
    "            cur_shard_size = shard_size\n",
    "            labeling = true_labeling[j*shard_size : (j+1)*shard_size]\n",
    "        else:\n",
    "            cur_shard_size = n_total - j*shard_size\n",
    "            labeling = true_labeling[j*shard_size : n_total]\n",
    "        N = int(min(max_N_feasible, cur_shard_size))\n",
    "        labeling_cur = labeling[:N]\n",
    "        tau = 2 * np.exp(1) * tau_max / (np.exp(1) - 1)\n",
    "        prediction = generate_prediction(N, K, tau)\n",
    "        noisy_loss = loss(labeling_cur, prediction, tau_max, loss_type)\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction, loss_type)\n",
    "        acc += sum([x == y for x, y in zip(labeling_infer, labeling_cur)])\n",
    "    return acc / n_total, n_shard"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0100</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>10</td>\n",
       "      <td>0.1000</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>10</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    K  tau_max  N\n",
       "0  10   0.0001  3\n",
       "1  10   0.0100  2\n",
       "2  10   0.1000  2\n",
       "3  10   1.0000  1"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# logloss experiment\n",
    "loss_type = 'logloss'\n",
    "result_logloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_logloss = pd.read_csv('logloss_singlequery_mnist.csv')\n",
    " \n",
    "df = setting_logloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()\n",
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10 0.0001 4.2857142857142856e-05 1 0.014373302459716797\n",
      "10 0.0001 5.714285714285714e-05 2 0.027696847915649414\n",
      "10 0.0001 0.00017142857142857143 7 0.09381985664367676\n",
      "10 0.0001 0.00025714285714285715 10 0.1400771141052246\n",
      "10 0.0001 0.001542857142857143 70 0.7966721057891846\n",
      "10 0.0001 0.001957142857142857 100 1.0333759784698486\n",
      "10 0.0001 0.0138 700 7.530750036239624\n",
      "10 0.0001 0.019671428571428572 1000 10.347013235092163\n",
      "10 0.0001 0.1395142857142857 7000 74.19913125038147\n",
      "10 0.0001 0.1987 10000 103.43735671043396\n",
      "10 0.0001 0.8428714285714286 35000 34.8848819732666\n",
      "10 0.0001 1.0 70000 8.989228963851929\n",
      "10 0.01 2.857142857142857e-05 1 0.0011858940124511719\n",
      "10 0.01 5.714285714285714e-05 2 0.0023589134216308594\n",
      "10 0.01 0.00012857142857142858 7 0.007035255432128906\n",
      "10 0.01 0.00021428571428571427 10 0.009757041931152344\n",
      "10 0.01 0.0011857142857142858 70 0.06871199607849121\n",
      "10 0.01 0.0017142857142857142 100 0.09604787826538086\n",
      "10 0.01 0.011928571428571429 700 0.6788349151611328\n",
      "10 0.01 0.0171 1000 0.9577121734619141\n",
      "10 0.01 0.11965714285714285 7000 6.922374248504639\n",
      "10 0.01 0.1713 10000 9.919454097747803\n",
      "10 0.01 0.5987428571428571 35000 34.56618285179138\n",
      "10 0.01 1.0 70000 8.96509313583374\n",
      "10 0.1 2.857142857142857e-05 1 0.0011630058288574219\n",
      "10 0.1 4.2857142857142856e-05 2 0.0021250247955322266\n",
      "10 0.1 8.571428571428571e-05 7 0.00699305534362793\n",
      "10 0.1 0.00018571428571428572 10 0.009891748428344727\n",
      "10 0.1 0.0009285714285714286 70 0.06910586357116699\n",
      "10 0.1 0.0014142857142857143 100 0.0976707935333252\n",
      "10 0.1 0.009942857142857142 700 0.6742451190948486\n",
      "10 0.1 0.014171428571428571 1000 0.9870479106903076\n",
      "10 0.1 0.09812857142857143 7000 6.934518098831177\n",
      "10 0.1 0.14042857142857143 10000 9.870444774627686\n",
      "10 0.1 0.4926857142857143 35000 34.974215269088745\n",
      "10 0.1 1.0 70000 8.83535885810852\n",
      "10 1.0 1.4285714285714285e-05 1 0.0003008842468261719\n",
      "10 1.0 1.4285714285714285e-05 2 0.0004279613494873047\n",
      "10 1.0 2.857142857142857e-05 7 0.0010330677032470703\n",
      "10 1.0 4.2857142857142856e-05 10 0.0013921260833740234\n",
      "10 1.0 0.00015714285714285713 70 0.008652925491333008\n",
      "10 1.0 0.00028571428571428574 100 0.012752056121826172\n",
      "10 1.0 0.0019285714285714286 700 0.09002804756164551\n",
      "10 1.0 0.0028857142857142857 1000 0.12930011749267578\n",
      "10 1.0 0.019914285714285714 7000 0.8786208629608154\n",
      "10 1.0 0.028371428571428572 10000 1.2651100158691406\n",
      "10 1.0 0.09927142857142857 35000 4.439961194992065\n",
      "10 1.0 0.19801428571428573 70000 8.927215814590454\n"
     ]
    }
   ],
   "source": [
    "prev_acc = 0\n",
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    shard_size_vec = [1,2,7,10,70,100,700,1000,7000,10000,35000,70000]\n",
    "    shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(mnist_label)\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(mnist_label, K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_logloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(48, 5)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>acc</th>\n",
       "      <th>n_shards</th>\n",
       "      <th>seconds</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000043</td>\n",
       "      <td>1</td>\n",
       "      <td>0.014373</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000057</td>\n",
       "      <td>2</td>\n",
       "      <td>0.027697</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000171</td>\n",
       "      <td>7</td>\n",
       "      <td>0.093820</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000257</td>\n",
       "      <td>10</td>\n",
       "      <td>0.140077</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.001543</td>\n",
       "      <td>70</td>\n",
       "      <td>0.796672</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.001957</td>\n",
       "      <td>100</td>\n",
       "      <td>1.033376</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.013800</td>\n",
       "      <td>700</td>\n",
       "      <td>7.530750</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.019671</td>\n",
       "      <td>1000</td>\n",
       "      <td>10.347013</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.139514</td>\n",
       "      <td>7000</td>\n",
       "      <td>74.199131</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.198700</td>\n",
       "      <td>10000</td>\n",
       "      <td>103.437357</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    K  tau_max       acc  n_shards     seconds\n",
       "0  10   0.0001  0.000043         1    0.014373\n",
       "1  10   0.0001  0.000057         2    0.027697\n",
       "2  10   0.0001  0.000171         7    0.093820\n",
       "3  10   0.0001  0.000257        10    0.140077\n",
       "4  10   0.0001  0.001543        70    0.796672\n",
       "5  10   0.0001  0.001957       100    1.033376\n",
       "6  10   0.0001  0.013800       700    7.530750\n",
       "7  10   0.0001  0.019671      1000   10.347013\n",
       "8  10   0.0001  0.139514      7000   74.199131\n",
       "9  10   0.0001  0.198700     10000  103.437357"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_logloss = pd.DataFrame(result_logloss)\n",
    "df_logloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_logloss.to_csv('logloss_multiquery_mnist.csv', index=False)\n",
    "print(df_logloss.shape)\n",
    "df_logloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "# softmaxloss experiment\n",
    "loss_type = 'softmaxloss'\n",
    "result_softmaxloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_softmaxloss = pd.read_csv('softmaxloss_singlequery_mnist.csv')\n",
    " \n",
    "df = setting_softmaxloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10 0.0001 2.857142857142857e-05 1 0.002897024154663086\n",
      "10 0.0001 4.2857142857142856e-05 2 0.005511045455932617\n",
      "10 0.0001 0.0001 7 0.01937699317932129\n",
      "10 0.0001 0.00018571428571428572 10 0.027550220489501953\n",
      "10 0.0001 0.0009714285714285714 70 0.1922290325164795\n",
      "10 0.0001 0.0016 100 0.28182101249694824\n",
      "10 0.0001 0.010614285714285715 700 1.9026658535003662\n",
      "10 0.0001 0.015471428571428572 1000 2.663635015487671\n",
      "10 0.0001 0.10718571428571429 7000 19.431358098983765\n",
      "10 0.0001 0.1541142857142857 10000 27.19309902191162\n",
      "10 0.0001 0.5387285714285714 35000 99.89856886863708\n",
      "10 0.0001 0.8890285714285714 70000 17.442226886749268\n",
      "10 0.01 1.4285714285714285e-05 1 0.0005121231079101562\n",
      "10 0.01 1.4285714285714285e-05 2 0.0008459091186523438\n",
      "10 0.01 2.857142857142857e-05 7 0.006310224533081055\n",
      "10 0.01 4.2857142857142856e-05 10 0.0029838085174560547\n",
      "10 0.01 0.00015714285714285713 70 0.019643068313598633\n",
      "10 0.01 0.00028571428571428574 100 0.027709007263183594\n",
      "10 0.01 0.0019285714285714286 700 0.16837501525878906\n",
      "10 0.01 0.0028857142857142857 1000 0.2418348789215088\n",
      "10 0.01 0.019914285714285714 7000 1.7123668193817139\n",
      "10 0.01 0.028371428571428572 10000 2.62113618850708\n",
      "10 0.01 0.09927142857142857 35000 9.37818694114685\n",
      "10 0.01 0.19801428571428573 70000 17.153369903564453\n",
      "10 0.1 1.4285714285714285e-05 1 0.00043010711669921875\n",
      "10 0.1 1.4285714285714285e-05 2 0.0006270408630371094\n",
      "10 0.1 2.857142857142857e-05 7 0.0017940998077392578\n",
      "10 0.1 4.2857142857142856e-05 10 0.0025610923767089844\n",
      "10 0.1 0.00015714285714285713 70 0.016422748565673828\n",
      "10 0.1 0.00028571428571428574 100 0.025249958038330078\n",
      "10 0.1 0.0019285714285714286 700 0.1643078327178955\n",
      "10 0.1 0.0028857142857142857 1000 0.23232722282409668\n",
      "10 0.1 0.019914285714285714 7000 1.6325278282165527\n",
      "10 0.1 0.028371428571428572 10000 2.3708667755126953\n",
      "10 0.1 0.09927142857142857 35000 8.346962928771973\n",
      "10 0.1 0.19801428571428573 70000 16.85659122467041\n",
      "10 1.0 1.4285714285714285e-05 1 0.00045800209045410156\n",
      "10 1.0 1.4285714285714285e-05 2 0.0006909370422363281\n",
      "10 1.0 1.4285714285714285e-05 7 0.0020291805267333984\n",
      "10 1.0 2.857142857142857e-05 10 0.0025959014892578125\n",
      "10 1.0 8.571428571428571e-05 70 0.01692509651184082\n",
      "10 1.0 0.00018571428571428572 100 0.024246931076049805\n",
      "10 1.0 0.0015142857142857143 700 0.1737809181213379\n",
      "10 1.0 0.0023285714285714285 1000 0.24461674690246582\n",
      "10 1.0 0.015257142857142858 7000 1.7022700309753418\n",
      "10 1.0 0.021014285714285715 10000 2.4516239166259766\n",
      "10 1.0 0.07452857142857143 35000 8.733777046203613\n",
      "10 1.0 0.14892857142857144 70000 17.459928035736084\n"
     ]
    }
   ],
   "source": [
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    shard_size_vec = [1,2,7,10,70,100,700,1000,7000,10000,35000,70000]\n",
    "    shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(mnist_label)\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(mnist_label, K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_softmaxloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(48, 5)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>acc</th>\n",
       "      <th>n_shards</th>\n",
       "      <th>seconds</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000029</td>\n",
       "      <td>1</td>\n",
       "      <td>0.002897</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000043</td>\n",
       "      <td>2</td>\n",
       "      <td>0.005511</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000100</td>\n",
       "      <td>7</td>\n",
       "      <td>0.019377</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000186</td>\n",
       "      <td>10</td>\n",
       "      <td>0.027550</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000971</td>\n",
       "      <td>70</td>\n",
       "      <td>0.192229</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.001600</td>\n",
       "      <td>100</td>\n",
       "      <td>0.281821</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.010614</td>\n",
       "      <td>700</td>\n",
       "      <td>1.902666</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.015471</td>\n",
       "      <td>1000</td>\n",
       "      <td>2.663635</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.107186</td>\n",
       "      <td>7000</td>\n",
       "      <td>19.431358</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.154114</td>\n",
       "      <td>10000</td>\n",
       "      <td>27.193099</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    K  tau_max       acc  n_shards    seconds\n",
       "0  10   0.0001  0.000029         1   0.002897\n",
       "1  10   0.0001  0.000043         2   0.005511\n",
       "2  10   0.0001  0.000100         7   0.019377\n",
       "3  10   0.0001  0.000186        10   0.027550\n",
       "4  10   0.0001  0.000971        70   0.192229\n",
       "5  10   0.0001  0.001600       100   0.281821\n",
       "6  10   0.0001  0.010614       700   1.902666\n",
       "7  10   0.0001  0.015471      1000   2.663635\n",
       "8  10   0.0001  0.107186      7000  19.431358\n",
       "9  10   0.0001  0.154114     10000  27.193099"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_softmaxloss = pd.DataFrame(result_softmaxloss)\n",
    "df_softmaxloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_softmaxloss.to_csv('softmaxloss_multiquery_mnist.csv', index=False)\n",
    "print(df_softmaxloss.shape)\n",
    "df_softmaxloss.head(10)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> AISTATS'22/code/label_inference_singlequery-mnist.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for AISTATS submission (Reconstructing Test Labels from Noisy Loss Functions)\n",
    "## Label inference with log-loss and softmax-loss on MNIST"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import json\n",
    "import sys\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['.DS_Store', 'iris.csv', 'mnist.csv', 'titanic.csv', 'satimage.csv']"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "all_labels = dict() # a dictionary to hold all labels from real datasets\n",
    "os.listdir('data')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### MNIST"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(70000, 785)\n",
      "Counter({1: 7877, 7: 7293, 3: 7141, 2: 6990, 9: 6958, 0: 6903, 6: 6876, 8: 6825, 4: 6824, 5: 6313})\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>pixel1</th>\n",
       "      <th>pixel2</th>\n",
       "      <th>pixel3</th>\n",
       "      <th>pixel4</th>\n",
       "      <th>pixel5</th>\n",
       "      <th>pixel6</th>\n",
       "      <th>pixel7</th>\n",
       "      <th>pixel8</th>\n",
       "      <th>pixel9</th>\n",
       "      <th>pixel10</th>\n",
       "      <th>...</th>\n",
       "      <th>pixel776</th>\n",
       "      <th>pixel777</th>\n",
       "      <th>pixel778</th>\n",
       "      <th>pixel779</th>\n",
       "      <th>pixel780</th>\n",
       "      <th>pixel781</th>\n",
       "      <th>pixel782</th>\n",
       "      <th>pixel783</th>\n",
       "      <th>pixel784</th>\n",
       "      <th>class</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>58332</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>53059</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>36369</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9078</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4675</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>8</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>5 rows × 785 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "       pixel1  pixel2  pixel3  pixel4  pixel5  pixel6  pixel7  pixel8  pixel9  \\\n",
       "58332       0       0       0       0       0       0       0       0       0   \n",
       "53059       0       0       0       0       0       0       0       0       0   \n",
       "36369       0       0       0       0       0       0       0       0       0   \n",
       "9078        0       0       0       0       0       0       0       0       0   \n",
       "4675        0       0       0       0       0       0       0       0       0   \n",
       "\n",
       "       pixel10  ...  pixel776  pixel777  pixel778  pixel779  pixel780  \\\n",
       "58332        0  ...         0         0         0         0         0   \n",
       "53059        0  ...         0         0         0         0         0   \n",
       "36369        0  ...         0         0         0         0         0   \n",
       "9078         0  ...         0         0         0         0         0   \n",
       "4675         0  ...         0         0         0         0         0   \n",
       "\n",
       "       pixel781  pixel782  pixel783  pixel784  class  \n",
       "58332         0         0         0         0      9  \n",
       "53059         0         0         0         0      9  \n",
       "36369         0         0         0         0      9  \n",
       "9078          0         0         0         0      3  \n",
       "4675          0         0         0         0      8  \n",
       "\n",
       "[5 rows x 785 columns]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mnist = pd.read_csv('data/mnist.csv')\n",
    "mnist = mnist.sample(frac=1)\n",
    "print(mnist.shape) \n",
    "print(Counter(mnist['class']))\n",
    "mnist.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({9: 6958,\n",
       "         3: 7141,\n",
       "         8: 6825,\n",
       "         0: 6903,\n",
       "         2: 6990,\n",
       "         6: 6876,\n",
       "         5: 6313,\n",
       "         4: 6824,\n",
       "         7: 7293,\n",
       "         1: 7877})"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mnist_label = mnist['class'].apply(lambda x: int(x)).tolist()\n",
    "Counter(mnist_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the k-ary-logloss score\n",
    "def k_ary_logloss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the k-ary-logloss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        loss -= math.log(cur_pred)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def sigmoid_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        sig = 1 / (1 + np.exp(-cur_pred))\n",
    "        loss -= math.log(sig)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def softmax_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        cur_num = np.exp(cur_pred)\n",
    "        cur_den = np.sum(np.exp(prediction[i, :]))\n",
    "        cur_softmax = cur_num / cur_den\n",
    "        loss -= math.log(cur_softmax)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# wrapper loss function\n",
    "def loss(labeling=[], prediction=np.array([[]]), tau=0, loss_type='logloss'):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    tau: noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the loss score\n",
    "    \"\"\"\n",
    "    if loss_type == 'logloss':\n",
    "        return k_ary_logloss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'sigmoidloss':\n",
    "        return sigmoid_loss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'softmaxloss':\n",
    "        return softmax_loss(labeling, prediction) + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, K, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    Return a 2-d numpy array of predictions\n",
    "    \"\"\"\n",
    "    prediction = np.zeros([N, K])\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        for j in range(K):\n",
    "            k = j + 1\n",
    "            prediction[i, j] = 2 ** ((n-1) * K + k) * N * tau_max\n",
    "        \n",
    "        diff = prediction[i, :] - max(prediction[i, :])\n",
    "        prediction[i, :] = 3 ** diff\n",
    "        prediction[i, :] /= sum(prediction[i, :])\n",
    "        for j in range(K):\n",
    "            prediction[i, j] = sys.float_info.min if prediction[i, j] < sys.float_info.min \\\n",
    "                else prediction[i, j]\n",
    "    return prediction "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction, loss_type):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = loss(label_cur, prediction, 0, loss_type)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss)\n",
    "            # print(loss_cur, diff_cur)\n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, N, K, tau_max, loss_type, nsims=1000):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling with length at least N\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    nsims: number of simulations\n",
    "    Returns the average accuracy and the average loss score\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    for ns in range(nsims):\n",
    "        labeling = list(np.random.choice(true_labeling, N))\n",
    "        tau = 2 * np.exp(1) * tau_max / (np.exp(1) - 1)\n",
    "        prediction = generate_prediction(N, K, tau)\n",
    "        noisy_loss = loss(labeling, prediction, tau_max, loss_type)\n",
    "        mean_loss += noisy_loss\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction, loss_type)\n",
    "        all_same = (sum([x == y for x, y in zip(labeling_infer, labeling)]) == N)\n",
    "        acc += all_same\n",
    "    return acc / nsims, mean_loss / nsims"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10 0.0001 1 1.0 2.302074960893193 4.41563606262207\n",
      "10 0.0001 2 0.681 288.676225659123 4.994109869003296\n",
      "10 0.0001 3 0.039 420.6399657495326 14.392202854156494\n",
      "10 0.01 1 1.0 28.470794432160627 4.123140096664429\n",
      "10 0.01 2 0.17 352.7199877440206 4.94179105758667\n",
      "10 0.1 1 1.0 287.73237175940136 4.196919918060303\n",
      "10 0.1 2 0.162 610.9065615539575 4.909435033798218\n",
      "10 1 1 0.199 638.7603199634361 4.30322003364563\n"
     ]
    }
   ],
   "source": [
    "# logloss experiment\n",
    "loss_type = 'logloss'\n",
    "nsims = 1000\n",
    "result_logloss = []\n",
    "\n",
    "K = 10\n",
    "\n",
    "for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "    for N in range(1, 16):\n",
    "        try:\n",
    "            start = time.time()\n",
    "            acc, mean_loss = main_sim(mnist_label, N, K, tau_max, loss_type, nsims)\n",
    "            seconds = time.time() - start\n",
    "            result_logloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "            print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "            if acc < 0.5: break\n",
    "        except:\n",
    "            break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(8, 7)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "      <th>acc</th>\n",
       "      <th>mean_loss</th>\n",
       "      <th>seconds_1k</th>\n",
       "      <th>ms</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1</td>\n",
       "      <td>1.000</td>\n",
       "      <td>2.302075</td>\n",
       "      <td>4.415636</td>\n",
       "      <td>4.415636</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>2</td>\n",
       "      <td>0.681</td>\n",
       "      <td>288.676226</td>\n",
       "      <td>4.994110</td>\n",
       "      <td>4.994110</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>3</td>\n",
       "      <td>0.039</td>\n",
       "      <td>420.639966</td>\n",
       "      <td>14.392203</td>\n",
       "      <td>14.392203</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0100</td>\n",
       "      <td>1</td>\n",
       "      <td>1.000</td>\n",
       "      <td>28.470794</td>\n",
       "      <td>4.123140</td>\n",
       "      <td>4.123140</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0100</td>\n",
       "      <td>2</td>\n",
       "      <td>0.170</td>\n",
       "      <td>352.719988</td>\n",
       "      <td>4.941791</td>\n",
       "      <td>4.941791</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>10</td>\n",
       "      <td>0.1000</td>\n",
       "      <td>1</td>\n",
       "      <td>1.000</td>\n",
       "      <td>287.732372</td>\n",
       "      <td>4.196920</td>\n",
       "      <td>4.196920</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>10</td>\n",
       "      <td>0.1000</td>\n",
       "      <td>2</td>\n",
       "      <td>0.162</td>\n",
       "      <td>610.906562</td>\n",
       "      <td>4.909435</td>\n",
       "      <td>4.909435</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>10</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>1</td>\n",
       "      <td>0.199</td>\n",
       "      <td>638.760320</td>\n",
       "      <td>4.303220</td>\n",
       "      <td>4.303220</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    K  tau_max  N    acc   mean_loss  seconds_1k         ms\n",
       "0  10   0.0001  1  1.000    2.302075    4.415636   4.415636\n",
       "1  10   0.0001  2  0.681  288.676226    4.994110   4.994110\n",
       "2  10   0.0001  3  0.039  420.639966   14.392203  14.392203\n",
       "3  10   0.0100  1  1.000   28.470794    4.123140   4.123140\n",
       "4  10   0.0100  2  0.170  352.719988    4.941791   4.941791\n",
       "5  10   0.1000  1  1.000  287.732372    4.196920   4.196920\n",
       "6  10   0.1000  2  0.162  610.906562    4.909435   4.909435\n",
       "7  10   1.0000  1  0.199  638.760320    4.303220   4.303220"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_logloss = pd.DataFrame(result_logloss)\n",
    "df_logloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_logloss['ms'] = df_logloss['seconds_1k'] # since 1000 repetitions\n",
    "df_logloss.to_csv('logloss_singlequery_mnist.csv', index=False)\n",
    "print(df_logloss.shape)\n",
    "df_logloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10 0.0001 1 0.873 2.302997316019809 4.571579933166504\n",
      "10 0.0001 2 0.17 2.327196636991713 6.9824042320251465\n",
      "10 0.01 1 0.199 2.364116544859114 4.377845048904419\n",
      "10 0.1 1 0.176 2.4239657851202097 4.173757076263428\n",
      "10 1 1 0.149 2.8491950349766335 4.165590047836304\n"
     ]
    }
   ],
   "source": [
    "# softmax loss experiment\n",
    "loss_type = 'softmaxloss'\n",
    "nsims = 1000\n",
    "result_softmaxloss = []\n",
    "\n",
    "K = 10 \n",
    "for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "    for N in range(1, 16):\n",
    "        try:\n",
    "            start = time.time()\n",
    "            acc, mean_loss = main_sim(mnist_label, N, K, tau_max, loss_type, nsims)\n",
    "            seconds = time.time() - start\n",
    "            result_softmaxloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "            print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "            if acc < 0.5: break\n",
    "        except:\n",
    "            break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(5, 7)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "      <th>acc</th>\n",
       "      <th>mean_loss</th>\n",
       "      <th>seconds_1k</th>\n",
       "      <th>ms</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1</td>\n",
       "      <td>0.873</td>\n",
       "      <td>2.302997</td>\n",
       "      <td>4.571580</td>\n",
       "      <td>4.571580</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>2</td>\n",
       "      <td>0.170</td>\n",
       "      <td>2.327197</td>\n",
       "      <td>6.982404</td>\n",
       "      <td>6.982404</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0100</td>\n",
       "      <td>1</td>\n",
       "      <td>0.199</td>\n",
       "      <td>2.364117</td>\n",
       "      <td>4.377845</td>\n",
       "      <td>4.377845</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>10</td>\n",
       "      <td>0.1000</td>\n",
       "      <td>1</td>\n",
       "      <td>0.176</td>\n",
       "      <td>2.423966</td>\n",
       "      <td>4.173757</td>\n",
       "      <td>4.173757</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>10</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>1</td>\n",
       "      <td>0.149</td>\n",
       "      <td>2.849195</td>\n",
       "      <td>4.165590</td>\n",
       "      <td>4.165590</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    K  tau_max  N    acc  mean_loss  seconds_1k        ms\n",
       "0  10   0.0001  1  0.873   2.302997    4.571580  4.571580\n",
       "1  10   0.0001  2  0.170   2.327197    6.982404  6.982404\n",
       "2  10   0.0100  1  0.199   2.364117    4.377845  4.377845\n",
       "3  10   0.1000  1  0.176   2.423966    4.173757  4.173757\n",
       "4  10   1.0000  1  0.149   2.849195    4.165590  4.165590"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_softmaxloss = pd.DataFrame(result_softmaxloss)\n",
    "df_softmaxloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_softmaxloss['ms'] = df_softmaxloss['seconds_1k'] # since 1000 repetitions\n",
    "df_softmaxloss.to_csv('softmaxloss_singlequery_mnist.csv', index=False)\n",
    "print(df_softmaxloss.shape)\n",
    "df_softmaxloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> AISTATS'22/code/label_inference_singlequery.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for AISTATS submission (Reconstructing Test Labels from Noisy Loss Functions)\n",
    "## Label inference on log-loss, sigmoid-loss, and softmax-loss"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import json\n",
    "import sys\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Extract labels from selected openML multi-class classification datasets\n",
    "1. titanic: https://www.openml.org/d/40704\n",
    "2. iris: https://www.openml.org/d/41511\n",
    "3. satellite image: https://www.openml.org/d/182"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "all_labels = dict() # a dictionary to hold all labels from real datasets\n",
    "os.listdir('data')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 1. titanic"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "titanic = pd.read_csv('data/titanic.csv')\n",
    "titanic = titanic.sample(frac=1)\n",
    "print(titanic.shape) \n",
    "print(Counter(titanic['class']))\n",
    "titanic.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def titanic_to_int(x):\n",
    "    return x if x == 1 else 0\n",
    "titanic_label = titanic['class'].apply(titanic_to_int)\n",
    "all_labels['titanic'] = titanic_label.tolist()\n",
    "Counter(titanic_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 2. iris"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "iris = pd.read_csv('data/iris.csv')\n",
    "iris = iris.sample(frac=1)\n",
    "print(iris.shape) \n",
    "print(Counter(iris['Species']))\n",
    "iris.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def iris_to_int(txt):\n",
    "    if txt == 'setosa':\n",
    "        return 0\n",
    "    if txt == 'versicolor':\n",
    "        return 1\n",
    "    if txt == 'virginica':\n",
    "        return 2\n",
    "iris_label = iris['Species'].apply(iris_to_int)\n",
    "all_labels['iris'] = iris_label.tolist()\n",
    "Counter(iris_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 3. satellite image"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "satimage = pd.read_csv('data/satimage.csv')\n",
    "satimage = satimage.sample(frac=1)\n",
    "print(satimage.shape)\n",
    "print(Counter(satimage['class']))\n",
    "satimage.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def satimage_to_int(txt):\n",
    "    mapping = {1.0: 0, 2.0: 1, 3.0: 2, 4.0: 3, 5.0: 4, 7.0: 5}\n",
    "    return mapping[txt]\n",
    "satimage_label = satimage['class'].apply(satimage_to_int)\n",
    "all_labels['satimage'] = satimage_label.tolist()\n",
    "Counter(satimage_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the k-ary-logloss score\n",
    "def k_ary_logloss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the k-ary-logloss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        loss -= math.log(cur_pred)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def sigmoid_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        sig = 1 / (1 + np.exp(-cur_pred))\n",
    "        loss -= math.log(sig)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def softmax_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        cur_num = np.exp(cur_pred)\n",
    "        cur_den = np.sum(np.exp(prediction[i, :]))\n",
    "        cur_softmax = cur_num / cur_den\n",
    "        loss -= math.log(cur_softmax)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# wrapper loss function\n",
    "def loss(labeling=[], prediction=np.array([[]]), tau=0, loss_type='logloss'):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    tau: noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the loss score\n",
    "    \"\"\"\n",
    "    if loss_type == 'logloss':\n",
    "        return k_ary_logloss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'sigmoidloss':\n",
    "        return sigmoid_loss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'softmaxloss':\n",
    "        return softmax_loss(labeling, prediction) + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, K, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    Return a 2-d numpy array of predictions\n",
    "    \"\"\"\n",
    "    prediction = np.zeros([N, K])\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        for j in range(K):\n",
    "            k = j + 1\n",
    "            prediction[i, j] = 2 ** ((n-1) * K + k) * N * tau_max\n",
    "        \n",
    "        diff = prediction[i, :] - max(prediction[i, :])\n",
    "        prediction[i, :] = 3 ** diff\n",
    "        prediction[i, :] /= sum(prediction[i, :])\n",
    "        for j in range(K):\n",
    "            prediction[i, j] = sys.float_info.min if prediction[i, j] < sys.float_info.min \\\n",
    "                else prediction[i, j]\n",
    "    return prediction "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction, loss_type):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = loss(label_cur, prediction, 0, loss_type)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss)\n",
    "            # print(loss_cur, diff_cur)\n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, N, K, tau_max, loss_type, nsims=1000):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling with length at least N\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    nsims: number of simulations\n",
    "    Returns the average accuracy and the average loss score\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    for ns in range(nsims):\n",
    "        labeling = list(np.random.choice(true_labeling, N))\n",
    "        tau = 2 * np.exp(1) * tau_max / (np.exp(1) - 1)\n",
    "        prediction = generate_prediction(N, K, tau)\n",
    "        noisy_loss = loss(labeling, prediction, tau_max, loss_type)\n",
    "        mean_loss += noisy_loss\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction, loss_type)\n",
    "        all_same = (sum([x == y for x, y in zip(labeling_infer, labeling)]) == N)\n",
    "        acc += all_same\n",
    "    return acc / nsims, mean_loss / nsims"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# logloss experiment\n",
    "loss_type = 'logloss'\n",
    "nsims = 1000\n",
    "result_logloss = []\n",
    "\n",
    "for K in [2, 3, 6]:\n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "\n",
    "    for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "        for N in range(1, 16):\n",
    "            try:\n",
    "                start = time.time()\n",
    "                acc, mean_loss = main_sim(all_labels[data], N, K, tau_max, loss_type, nsims)\n",
    "                seconds = time.time() - start\n",
    "                result_logloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "                print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "                if acc < 0.5: break\n",
    "            except:\n",
    "                break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_logloss = pd.DataFrame(result_logloss)\n",
    "df_logloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_logloss['ms'] = df_logloss['seconds_1k'] # since 1000 repetitions\n",
    "df_logloss.to_csv('logloss.csv', index=False)\n",
    "print(df_logloss.shape)\n",
    "df_logloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# sigmoid loss experiment\n",
    "loss_type = 'sigmoidloss'\n",
    "nsims = 1000\n",
    "result_sigmoidloss = []\n",
    "\n",
    "for K in [2, 3, 6]:\n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "\n",
    "    for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "        for N in range(1, 16):\n",
    "            try:\n",
    "                start = time.time()\n",
    "                acc, mean_loss = main_sim(all_labels[data], N, K, tau_max, loss_type, nsims)\n",
    "                seconds = time.time() - start\n",
    "                result_sigmoidloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "                print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "                if acc < 0.5: break\n",
    "            except:\n",
    "                break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_sigmoidloss = pd.DataFrame(result_sigmoidloss)\n",
    "df_sigmoidloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_sigmoidloss['ms'] = df_sigmoidloss['seconds_1k'] # since 1000 repetitions\n",
    "df_sigmoidloss.to_csv('sigmoidloss.csv', index=False)\n",
    "print(df_sigmoidloss.shape)\n",
    "df_sigmoidloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# softmax loss experiment\n",
    "loss_type = 'softmaxloss'\n",
    "nsims = 1000\n",
    "result_softmaxloss = []\n",
    "\n",
    "for K in [2, 3, 6]:\n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "\n",
    "    for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "        for N in range(1, 16):\n",
    "            try:\n",
    "                start = time.time()\n",
    "                acc, mean_loss = main_sim(all_labels[data], N, K, tau_max, loss_type, nsims)\n",
    "                seconds = time.time() - start\n",
    "                result_softmaxloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "                print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "                if acc < 0.5: break\n",
    "            except:\n",
    "                break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_softmaxloss = pd.DataFrame(result_softmaxloss)\n",
    "df_softmaxloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_softmaxloss['ms'] = df_softmaxloss['seconds_1k'] # since 1000 repetitions\n",
    "df_softmaxloss.to_csv('softmaxloss.csv', index=False)\n",
    "print(df_softmaxloss.shape)\n",
    "df_softmaxloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> AISTATS'22/neurips2021/code/label_inference_binary_logloss_icml.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for NeurIPS submission\n",
    "## Label inference on binary logloss using Algorithm 2 in ICML paper."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "import json\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Titanic data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "titanic = pd.read_csv('data/titanic.csv')\n",
    "titanic = titanic.sample(frac=1)\n",
    "print(titanic.shape) \n",
    "print(Counter(titanic['class']))\n",
    "titanic.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def titanic_to_int(x):\n",
    "    return x if x == 1 else 0\n",
    "titanic_label = titanic['class'].apply(titanic_to_int) \n",
    "Counter(titanic_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Method to compute binary log-loss\n",
    "def binary_logloss(labeling = [], pred=[], tau=0):\n",
    "    \"\"\"\n",
    "    labeling: ground truth labels\n",
    "    pred: prediction vector\n",
    "    Return binary logloss score\n",
    "    \"\"\"\n",
    "    if not pred:\n",
    "        raise ValueError(\"No prediction vector passed\")\n",
    "    N = len(labeling)\n",
    "    assert len(pred)==N\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        theta0 = sys.float_info.min if 1 - pred[i] < sys.float_info.min else 1 - pred[i]\n",
    "        loss -= labeling[i]*math.log(1-theta0) +(1-labeling[i])*math.log(theta0)\n",
    "    return loss/N + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    tau_max: maximum noise\n",
    "    Return prediction vector\n",
    "    \"\"\"\n",
    "    prediction = np.zeros(N)\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        exponent = 2 ** n * N * tau_max\n",
    "        prediction[i] = 1 / (1 + 3 ** (-exponent))\n",
    "    return list(prediction)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K=2):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = binary_logloss(label_cur, prediction, 0)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss)\n",
    "            # print(loss_cur, diff_cur)\n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, N, K, tau_max, nsims=1000):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling with length at least N\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    nsims: number of simulations\n",
    "    Returns the average accuracy and the average loss score\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    for ns in range(nsims):\n",
    "        labeling = list(np.random.choice(true_labeling, N))\n",
    "        prediction = generate_prediction(N, tau_max)\n",
    "        noisy_loss = binary_logloss(labeling, prediction, tau_max)\n",
    "        mean_loss += noisy_loss\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction)\n",
    "        all_same = (sum([x == y for x, y in zip(labeling_infer, labeling)]) == N)\n",
    "        acc += all_same\n",
    "    return acc / nsims, mean_loss / nsims"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# logloss experiment \n",
    "nsims = 1000\n",
    "result_logloss = []\n",
    "K = 2\n",
    "\n",
    "for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "    for N in range(1, 21):\n",
    "        try:\n",
    "            start = time.time()\n",
    "            acc, mean_loss = main_sim(titanic_label, N, K, tau_max, nsims)\n",
    "            seconds = time.time() - start\n",
    "            result_logloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "            print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "            if acc < 0.5: break\n",
    "        except:\n",
    "            break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_logloss = pd.DataFrame(result_logloss)\n",
    "df_logloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_logloss['ms'] = df_logloss['seconds_1k'] # since 1000 repetitions\n",
    "df_logloss.to_csv('logloss_binary_icml.csv', index=False)\n",
    "print(df_logloss.shape)\n",
    "df_logloss.head(10)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> AISTATS'22/neurips2021/code/label_inference_multiquery.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for NeurIPS submission\n",
    "## multi-query label inference from logloss, sigmoid, softmax"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "import json\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Extract labels from selected openML multi-class classification datasets\n",
    "1. titanic: https://www.openml.org/d/40704\n",
    "2. iris: https://www.openml.org/d/41511\n",
    "3. satellite image: https://www.openml.org/d/182"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "all_labels = dict() # a dictionary to hold all labels from real datasets\n",
    "os.listdir('data')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 1. titanic"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "titanic = pd.read_csv('data/titanic.csv')\n",
    "titanic = titanic.sample(frac=1)\n",
    "print(titanic.shape) \n",
    "print(Counter(titanic['class']))\n",
    "titanic.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def titanic_to_int(x):\n",
    "    return x if x == 1 else 0\n",
    "titanic_label = titanic['class'].apply(titanic_to_int)\n",
    "all_labels['titanic'] = titanic_label.tolist()\n",
    "Counter(titanic_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 2. iris"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "iris = pd.read_csv('data/iris.csv')\n",
    "iris = iris.sample(frac=1)\n",
    "print(iris.shape) \n",
    "print(Counter(iris['Species']))\n",
    "iris.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def iris_to_int(txt):\n",
    "    if txt == 'setosa':\n",
    "        return 0\n",
    "    if txt == 'versicolor':\n",
    "        return 1\n",
    "    if txt == 'virginica':\n",
    "        return 2\n",
    "iris_label = iris['Species'].apply(iris_to_int)\n",
    "all_labels['iris'] = iris_label.tolist()\n",
    "Counter(iris_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 3. satellite image"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "satimage = pd.read_csv('data/satimage.csv')\n",
    "satimage = satimage.sample(frac=1)\n",
    "print(satimage.shape)\n",
    "print(Counter(satimage['class']))\n",
    "satimage.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def satimage_to_int(txt):\n",
    "    mapping = {1.0: 0, 2.0: 1, 3.0: 2, 4.0: 3, 5.0: 4, 7.0: 5}\n",
    "    return mapping[txt]\n",
    "satimage_label = satimage['class'].apply(satimage_to_int)\n",
    "all_labels['satimage'] = satimage_label.tolist()\n",
    "Counter(satimage_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the k-ary-logloss score\n",
    "def k_ary_logloss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the k-ary-logloss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        loss -= math.log(cur_pred)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def sigmoid_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        sig = 1 / (1 + np.exp(-cur_pred))\n",
    "        loss -= math.log(sig)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def softmax_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        cur_num = np.exp(cur_pred)\n",
    "        cur_den = np.sum(np.exp(prediction[i, :]))\n",
    "        cur_softmax = cur_num / cur_den\n",
    "        loss -= math.log(cur_softmax)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# wrapper loss function\n",
    "def loss(labeling=[], prediction=np.array([[]]), tau=0, loss_type='logloss'):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    tau: noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the loss score\n",
    "    \"\"\"\n",
    "    if loss_type == 'logloss':\n",
    "        return k_ary_logloss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'sigmoidloss':\n",
    "        return sigmoid_loss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'softmaxloss':\n",
    "        return softmax_loss(labeling, prediction) + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, K, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    Return a 2-d numpy array of predictions\n",
    "    \"\"\"\n",
    "    prediction = np.zeros([N, K])\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        for j in range(K):\n",
    "            k = j + 1\n",
    "            prediction[i, j] = 2 ** ((n-1) * K + k) * N * tau_max\n",
    "        \n",
    "        diff = prediction[i, :] - max(prediction[i, :])\n",
    "        prediction[i, :] = 3 ** diff\n",
    "        prediction[i, :] /= sum(prediction[i, :])\n",
    "        for j in range(K):\n",
    "            prediction[i, j] = sys.float_info.min if prediction[i, j] < sys.float_info.min \\\n",
    "                else prediction[i, j]\n",
    "    return prediction "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction, loss_type):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = loss(label_cur, prediction, 0, loss_type)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss) \n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, K, tau_max, loss_type, shard_size, max_N_feasible):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    shard_size: number of data points in each shard\n",
    "    max_N_feasible: largest N such that the label inference algorithm is feasible\n",
    "    Returns the average accuracy and the number of shards\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    n_total = len(true_labeling)  \n",
    "    n_shard = int(np.ceil(n_total / shard_size))\n",
    "    for j in range(n_shard):\n",
    "        if j < n_shard - 1:\n",
    "            cur_shard_size = shard_size\n",
    "            labeling = true_labeling[j*shard_size : (j+1)*shard_size]\n",
    "        else:\n",
    "            cur_shard_size = n_total - j*shard_size\n",
    "            labeling = true_labeling[j*shard_size : n_total]\n",
    "        N = int(min(max_N_feasible, cur_shard_size))\n",
    "        labeling_cur = labeling[:N]\n",
    "        tau = 2 * np.exp(1) * tau_max / (np.exp(1) - 1)\n",
    "        prediction = generate_prediction(N, K, tau)\n",
    "        noisy_loss = loss(labeling_cur, prediction, tau_max, loss_type)\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction, loss_type)\n",
    "        acc += sum([x == y for x, y in zip(labeling_infer, labeling_cur)])\n",
    "    return acc / n_total, n_shard"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# logloss experiment\n",
    "loss_type = 'logloss'\n",
    "result_logloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_logloss = pd.read_csv('logloss.csv')\n",
    " \n",
    "df = setting_logloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "prev_acc = 0\n",
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    \n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2201]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,150]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2048,6430]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(all_labels[data])\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(all_labels[data], K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_logloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_logloss = pd.DataFrame(result_logloss)\n",
    "df_logloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_logloss.to_csv('logloss_multiquery.csv', index=False)\n",
    "print(df_logloss.shape)\n",
    "df_logloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# sigmoidloss experiment\n",
    "loss_type = 'sigmoidloss'\n",
    "result_sigmoidloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_sigmoidloss = pd.read_csv('sigmoidloss.csv')\n",
    " \n",
    "df = setting_sigmoidloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    \n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2201]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,150]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2048,6430]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(all_labels[data])\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(all_labels[data], K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_sigmoidloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_sigmoidloss = pd.DataFrame(result_sigmoidloss)\n",
    "df_sigmoidloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_sigmoidloss.to_csv('sigmoidloss_multiquery.csv', index=False)\n",
    "print(df_sigmoidloss.shape)\n",
    "df_sigmoidloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# softmaxloss experiment\n",
    "loss_type = 'softmaxloss'\n",
    "result_softmaxloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_softmaxloss = pd.read_csv('softmaxloss.csv')\n",
    " \n",
    "df = setting_softmaxloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    \n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2201]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,150]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2048,6430]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(all_labels[data])\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(all_labels[data], K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_softmaxloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_softmaxloss = pd.DataFrame(result_softmaxloss)\n",
    "df_softmaxloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_softmaxloss.to_csv('softmaxloss_multiquery.csv', index=False)\n",
    "print(df_softmaxloss.shape)\n",
    "df_softmaxloss.head(10)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> AISTATS'22/neurips2021/code/label_inference_singlequery.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for NeurIPS submission\n",
    "## Label inference on log-loss, sigmoid-loss, and softmax-loss"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import json\n",
    "import sys\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Extract labels from selected openML multi-class classification datasets\n",
    "1. titanic: https://www.openml.org/d/40704\n",
    "2. iris: https://www.openml.org/d/41511\n",
    "3. satellite image: https://www.openml.org/d/182"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['.DS_Store', 'iris.csv', 'mnist.csv', 'titanic.csv', 'satimage.csv']"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "all_labels = dict() # a dictionary to hold all labels from real datasets\n",
    "os.listdir('data')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 1. titanic"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(2201, 4)\n",
      "Counter({-1: 1490, 1: 711})\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Class</th>\n",
       "      <th>Age</th>\n",
       "      <th>Sex</th>\n",
       "      <th>class</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1808</th>\n",
       "      <td>0.9650</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2040</th>\n",
       "      <td>0.0214</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1212</th>\n",
       "      <td>0.9650</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>63</th>\n",
       "      <td>0.0214</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1805</th>\n",
       "      <td>0.0214</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       Class    Age    Sex  class\n",
       "1808  0.9650 -0.228  0.521     -1\n",
       "2040  0.0214 -0.228  0.521     -1\n",
       "1212  0.9650 -0.228  0.521     -1\n",
       "63    0.0214 -0.228  0.521     -1\n",
       "1805  0.0214 -0.228  0.521     -1"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "titanic = pd.read_csv('data/titanic.csv')\n",
    "titanic = titanic.sample(frac=1)\n",
    "print(titanic.shape) \n",
    "print(Counter(titanic['class']))\n",
    "titanic.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({0: 1490, 1: 711})"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def titanic_to_int(x):\n",
    "    return x if x == 1 else 0\n",
    "titanic_label = titanic['class'].apply(titanic_to_int)\n",
    "all_labels['titanic'] = titanic_label.tolist()\n",
    "Counter(titanic_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 2. iris"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(150, 5)\n",
      "Counter({'setosa': 50, 'versicolor': 50, 'virginica': 50})\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Sepal.Length</th>\n",
       "      <th>Sepal.Width</th>\n",
       "      <th>Petal.Length</th>\n",
       "      <th>Petal.Width</th>\n",
       "      <th>Species</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>4.8</td>\n",
       "      <td>3.4</td>\n",
       "      <td>1.9</td>\n",
       "      <td>0.2</td>\n",
       "      <td>setosa</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>4.7</td>\n",
       "      <td>3.2</td>\n",
       "      <td>1.6</td>\n",
       "      <td>0.2</td>\n",
       "      <td>setosa</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>64</th>\n",
       "      <td>5.6</td>\n",
       "      <td>2.9</td>\n",
       "      <td>3.6</td>\n",
       "      <td>1.3</td>\n",
       "      <td>versicolor</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>46</th>\n",
       "      <td>5.1</td>\n",
       "      <td>3.8</td>\n",
       "      <td>1.6</td>\n",
       "      <td>0.2</td>\n",
       "      <td>setosa</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>136</th>\n",
       "      <td>6.3</td>\n",
       "      <td>3.4</td>\n",
       "      <td>5.6</td>\n",
       "      <td>2.4</td>\n",
       "      <td>virginica</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     Sepal.Length  Sepal.Width  Petal.Length  Petal.Width     Species\n",
       "24            4.8          3.4           1.9          0.2      setosa\n",
       "29            4.7          3.2           1.6          0.2      setosa\n",
       "64            5.6          2.9           3.6          1.3  versicolor\n",
       "46            5.1          3.8           1.6          0.2      setosa\n",
       "136           6.3          3.4           5.6          2.4   virginica"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "iris = pd.read_csv('data/iris.csv')\n",
    "iris = iris.sample(frac=1)\n",
    "print(iris.shape) \n",
    "print(Counter(iris['Species']))\n",
    "iris.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({0: 50, 1: 50, 2: 50})"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def iris_to_int(txt):\n",
    "    if txt == 'setosa':\n",
    "        return 0\n",
    "    if txt == 'versicolor':\n",
    "        return 1\n",
    "    if txt == 'virginica':\n",
    "        return 2\n",
    "iris_label = iris['Species'].apply(iris_to_int)\n",
    "all_labels['iris'] = iris_label.tolist()\n",
    "Counter(iris_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 3. satellite image"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(6430, 37)\n",
      "Counter({1.0: 1531, 7.0: 1508, 3.0: 1356, 5.0: 707, 2.0: 703, 4.0: 625})\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Aattr</th>\n",
       "      <th>Battr</th>\n",
       "      <th>Cattr</th>\n",
       "      <th>Dattr</th>\n",
       "      <th>Eattr</th>\n",
       "      <th>Fattr</th>\n",
       "      <th>A1attr</th>\n",
       "      <th>B2attr</th>\n",
       "      <th>C3attr</th>\n",
       "      <th>D4attr</th>\n",
       "      <th>...</th>\n",
       "      <th>D22attr</th>\n",
       "      <th>E23attr</th>\n",
       "      <th>F24attr</th>\n",
       "      <th>A25attr</th>\n",
       "      <th>B26attr</th>\n",
       "      <th>C27attr</th>\n",
       "      <th>D28attr</th>\n",
       "      <th>E29attr</th>\n",
       "      <th>F30attr</th>\n",
       "      <th>class</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>5360</th>\n",
       "      <td>1.073066</td>\n",
       "      <td>0.629533</td>\n",
       "      <td>0.403065</td>\n",
       "      <td>0.021553</td>\n",
       "      <td>0.800057</td>\n",
       "      <td>0.644768</td>\n",
       "      <td>0.173388</td>\n",
       "      <td>0.026550</td>\n",
       "      <td>0.823100</td>\n",
       "      <td>0.660780</td>\n",
       "      <td>...</td>\n",
       "      <td>-0.824621</td>\n",
       "      <td>0.448832</td>\n",
       "      <td>-0.181449</td>\n",
       "      <td>-0.605346</td>\n",
       "      <td>-0.610073</td>\n",
       "      <td>0.468035</td>\n",
       "      <td>-0.169124</td>\n",
       "      <td>-0.834119</td>\n",
       "      <td>-0.603821</td>\n",
       "      <td>7.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4487</th>\n",
       "      <td>-1.058367</td>\n",
       "      <td>-1.293356</td>\n",
       "      <td>-0.858503</td>\n",
       "      <td>-0.613446</td>\n",
       "      <td>-1.043438</td>\n",
       "      <td>-1.277763</td>\n",
       "      <td>-0.846770</td>\n",
       "      <td>-0.606999</td>\n",
       "      <td>-1.032794</td>\n",
       "      <td>-1.263790</td>\n",
       "      <td>...</td>\n",
       "      <td>-0.561342</td>\n",
       "      <td>-0.959339</td>\n",
       "      <td>-1.406983</td>\n",
       "      <td>-1.203994</td>\n",
       "      <td>-0.400030</td>\n",
       "      <td>-1.472032</td>\n",
       "      <td>-1.264800</td>\n",
       "      <td>-0.774223</td>\n",
       "      <td>-0.393894</td>\n",
       "      <td>5.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1255</th>\n",
       "      <td>-0.396887</td>\n",
       "      <td>0.629533</td>\n",
       "      <td>0.703439</td>\n",
       "      <td>0.444886</td>\n",
       "      <td>-0.084821</td>\n",
       "      <td>0.644768</td>\n",
       "      <td>0.713472</td>\n",
       "      <td>0.448916</td>\n",
       "      <td>-0.067729</td>\n",
       "      <td>0.835741</td>\n",
       "      <td>...</td>\n",
       "      <td>2.229412</td>\n",
       "      <td>-1.329910</td>\n",
       "      <td>-1.100599</td>\n",
       "      <td>0.831409</td>\n",
       "      <td>1.122787</td>\n",
       "      <td>-0.725852</td>\n",
       "      <td>0.181492</td>\n",
       "      <td>0.303913</td>\n",
       "      <td>0.025959</td>\n",
       "      <td>1.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>252</th>\n",
       "      <td>-1.719846</td>\n",
       "      <td>-2.167396</td>\n",
       "      <td>1.123962</td>\n",
       "      <td>2.402799</td>\n",
       "      <td>-1.928316</td>\n",
       "      <td>-2.370110</td>\n",
       "      <td>1.373574</td>\n",
       "      <td>2.983111</td>\n",
       "      <td>-1.923623</td>\n",
       "      <td>-2.357295</td>\n",
       "      <td>...</td>\n",
       "      <td>-0.666654</td>\n",
       "      <td>-1.255796</td>\n",
       "      <td>-1.757135</td>\n",
       "      <td>0.292626</td>\n",
       "      <td>0.912743</td>\n",
       "      <td>-1.695885</td>\n",
       "      <td>-2.360476</td>\n",
       "      <td>1.082566</td>\n",
       "      <td>2.650043</td>\n",
       "      <td>2.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1149</th>\n",
       "      <td>-1.205362</td>\n",
       "      <td>-0.463017</td>\n",
       "      <td>0.162766</td>\n",
       "      <td>0.603635</td>\n",
       "      <td>-1.412137</td>\n",
       "      <td>-0.928212</td>\n",
       "      <td>0.173388</td>\n",
       "      <td>0.818486</td>\n",
       "      <td>-1.181266</td>\n",
       "      <td>-0.738907</td>\n",
       "      <td>...</td>\n",
       "      <td>2.650658</td>\n",
       "      <td>-1.848710</td>\n",
       "      <td>-2.019749</td>\n",
       "      <td>1.130733</td>\n",
       "      <td>2.435560</td>\n",
       "      <td>-1.845121</td>\n",
       "      <td>-2.228996</td>\n",
       "      <td>0.842981</td>\n",
       "      <td>2.230189</td>\n",
       "      <td>2.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>5 rows × 37 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "         Aattr     Battr     Cattr     Dattr     Eattr     Fattr    A1attr  \\\n",
       "5360  1.073066  0.629533  0.403065  0.021553  0.800057  0.644768  0.173388   \n",
       "4487 -1.058367 -1.293356 -0.858503 -0.613446 -1.043438 -1.277763 -0.846770   \n",
       "1255 -0.396887  0.629533  0.703439  0.444886 -0.084821  0.644768  0.713472   \n",
       "252  -1.719846 -2.167396  1.123962  2.402799 -1.928316 -2.370110  1.373574   \n",
       "1149 -1.205362 -0.463017  0.162766  0.603635 -1.412137 -0.928212  0.173388   \n",
       "\n",
       "        B2attr    C3attr    D4attr  ...   D22attr   E23attr   F24attr  \\\n",
       "5360  0.026550  0.823100  0.660780  ... -0.824621  0.448832 -0.181449   \n",
       "4487 -0.606999 -1.032794 -1.263790  ... -0.561342 -0.959339 -1.406983   \n",
       "1255  0.448916 -0.067729  0.835741  ...  2.229412 -1.329910 -1.100599   \n",
       "252   2.983111 -1.923623 -2.357295  ... -0.666654 -1.255796 -1.757135   \n",
       "1149  0.818486 -1.181266 -0.738907  ...  2.650658 -1.848710 -2.019749   \n",
       "\n",
       "       A25attr   B26attr   C27attr   D28attr   E29attr   F30attr  class  \n",
       "5360 -0.605346 -0.610073  0.468035 -0.169124 -0.834119 -0.603821    7.0  \n",
       "4487 -1.203994 -0.400030 -1.472032 -1.264800 -0.774223 -0.393894    5.0  \n",
       "1255  0.831409  1.122787 -0.725852  0.181492  0.303913  0.025959    1.0  \n",
       "252   0.292626  0.912743 -1.695885 -2.360476  1.082566  2.650043    2.0  \n",
       "1149  1.130733  2.435560 -1.845121 -2.228996  0.842981  2.230189    2.0  \n",
       "\n",
       "[5 rows x 37 columns]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "satimage = pd.read_csv('data/satimage.csv')\n",
    "satimage = satimage.sample(frac=1)\n",
    "print(satimage.shape)\n",
    "print(Counter(satimage['class']))\n",
    "satimage.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({5: 1508, 4: 707, 0: 1531, 1: 703, 2: 1356, 3: 625})"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def satimage_to_int(txt):\n",
    "    mapping = {1.0: 0, 2.0: 1, 3.0: 2, 4.0: 3, 5.0: 4, 7.0: 5}\n",
    "    return mapping[txt]\n",
    "satimage_label = satimage['class'].apply(satimage_to_int)\n",
    "all_labels['satimage'] = satimage_label.tolist()\n",
    "Counter(satimage_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the k-ary-logloss score\n",
    "def k_ary_logloss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the k-ary-logloss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        loss -= math.log(cur_pred)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def sigmoid_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        sig = 1 / (1 + np.exp(-cur_pred))\n",
    "        loss -= math.log(sig)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def softmax_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        cur_num = np.exp(cur_pred)\n",
    "        cur_den = np.sum(np.exp(prediction[i, :]))\n",
    "        cur_softmax = cur_num / cur_den\n",
    "        loss -= math.log(cur_softmax)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# wrapper loss function\n",
    "def loss(labeling=[], prediction=np.array([[]]), tau=0, loss_type='logloss'):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    tau: noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the loss score\n",
    "    \"\"\"\n",
    "    if loss_type == 'logloss':\n",
    "        return k_ary_logloss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'sigmoidloss':\n",
    "        return sigmoid_loss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'softmaxloss':\n",
    "        return softmax_loss(labeling, prediction) + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, K, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    Return a 2-d numpy array of predictions\n",
    "    \"\"\"\n",
    "    prediction = np.zeros([N, K])\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        for j in range(K):\n",
    "            k = j + 1\n",
    "            prediction[i, j] = 2 ** ((n-1) * K + k) * N * tau_max\n",
    "        \n",
    "        diff = prediction[i, :] - max(prediction[i, :])\n",
    "        prediction[i, :] = 3 ** diff\n",
    "        prediction[i, :] /= sum(prediction[i, :])\n",
    "        for j in range(K):\n",
    "            prediction[i, j] = sys.float_info.min if prediction[i, j] < sys.float_info.min \\\n",
    "                else prediction[i, j]\n",
    "    return prediction "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction, loss_type):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = loss(label_cur, prediction, 0, loss_type)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss)\n",
    "            # print(loss_cur, diff_cur)\n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, N, K, tau_max, loss_type, nsims=1000):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling with length at least N\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    nsims: number of simulations\n",
    "    Returns the average accuracy and the average loss score\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    for ns in range(nsims):\n",
    "        labeling = list(np.random.choice(true_labeling, N))\n",
    "        tau = 2 * np.exp(1) * tau_max / (np.exp(1) - 1)\n",
    "        prediction = generate_prediction(N, K, tau)\n",
    "        noisy_loss = loss(labeling, prediction, tau_max, loss_type)\n",
    "        mean_loss += noisy_loss\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction, loss_type)\n",
    "        all_same = (sum([x == y for x, y in zip(labeling_infer, labeling)]) == N)\n",
    "        acc += all_same\n",
    "    return acc / nsims, mean_loss / nsims"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 0.0001 1 1.0 0.6933272641021795 0.2827451229095459\n",
      "2 0.0001 2 1.0 0.6938447456490245 0.27070116996765137\n",
      "2 0.0001 3 1.0 0.6957026470685604 0.33502888679504395\n",
      "2 0.0001 4 1.0 0.7053671150901781 0.44547581672668457\n",
      "2 0.0001 5 1.0 0.7518638450796412 0.6532900333404541\n",
      "2 0.0001 6 1.0 1.1379004546499683 1.1092720031738281\n",
      "2 0.0001 7 1.0 2.9662210048721764 2.0424318313598633\n",
      "2 0.0001 8 1.0 10.562117405448838 3.9203391075134277\n",
      "2 0.0001 9 1.0 40.37821388452211 8.195446968078613\n",
      "2 0.0001 10 1.0 89.2295521115775 16.767995834350586\n",
      "2 0.0001 11 0.781 129.65823270566742 36.31595206260681\n",
      "2 0.0001 12 0.555 160.60909045188717 73.88179183006287\n",
      "2 0.0001 13 0.398 186.1042397288061 157.4365530014038\n",
      "2 0.01 1 1.0 0.7109204952479049 0.23339390754699707\n",
      "2 0.01 2 1.0 0.7792942666508794 0.2694528102874756\n",
      "2 0.01 3 1.0 1.3280591422205965 0.33101797103881836\n",
      "2 0.01 4 1.0 4.239605425196141 0.44230103492736816\n",
      "2 0.01 5 1.0 16.240549461414943 0.6707930564880371\n",
      "2 0.01 6 1.0 65.23240667348327 1.0995829105377197\n",
      "2 0.01 7 1.0 132.67744933129455 2.056818962097168\n",
      "2 0.01 8 0.794 184.46021241491485 3.9155991077423096\n",
      "2 0.01 9 0.552 222.70559101557274 8.053542852401733\n",
      "2 0.01 10 0.254 256.9869123601739 16.231322050094604\n",
      "2 0.1 1 1.0 0.9327829735146649 0.22872662544250488\n",
      "2 0.1 2 1.0 2.555612518803453 0.27042675018310547\n",
      "2 0.1 3 1.0 9.920460215513518 0.33253931999206543\n",
      "2 0.1 4 1.0 39.168200081335314 0.43655920028686523\n",
      "2 0.1 5 1.0 138.05948997003554 0.6573691368103027\n",
      "2 0.1 6 0.779 200.93832600982032 1.102869987487793\n",
      "2 0.1 7 0.563 248.64980171714106 2.0548858642578125\n",
      "2 0.1 8 0.37 274.752757840465 4.014847993850708\n",
      "2 1 1 1.0 5.187692068342645 0.22687506675720215\n",
      "2 1 2 1.0 24.389960771177602 0.2682502269744873\n",
      "2 1 3 1.0 96.57964150864726 0.3321189880371094\n",
      "2 1 4 1.0 216.53507451411727 0.43730783462524414\n",
      "2 1 5 0.788 285.455200221738 0.6493828296661377\n",
      "2 1 6 0.517 340.6796761039049 1.0779812335968018\n",
      "2 1 7 0.251 362.8396685475971 2.0021488666534424\n",
      "3 0.0001 1 1.0 1.0986805639172839 0.11069798469543457\n",
      "3 0.0001 2 1.0 1.0987593752993516 0.1832282543182373\n",
      "3 0.0001 3 1.0 1.1026341354787261 0.38490796089172363\n",
      "3 0.0001 4 1.0 1.437331902100273 0.9907450675964355\n",
      "3 0.0001 5 1.0 5.967175932549365 3.07795786857605\n",
      "3 0.0001 6 1.0 45.02314392564682 9.099384069442749\n",
      "3 0.0001 7 0.669 112.61163860111282 30.6476948261261\n",
      "3 0.0001 8 0.361 162.87071671689066 93.09931802749634\n",
      "3 0.01 1 1.0 1.1109392987274496 0.1097722053527832\n",
      "3 0.01 2 1.0 1.530549562107856 0.2101290225982666\n",
      "3 0.01 3 1.0 8.869379467078215 0.37881994247436523\n",
      "3 0.01 4 1.0 67.05197021251426 0.9804329872131348\n",
      "3 0.01 5 0.688 157.4868715776538 2.928166151046753\n",
      "3 0.01 6 0.33 226.42325768008007 8.911212921142578\n",
      "3 0.1 1 1.0 1.5227764901269858 0.10961484909057617\n",
      "3 0.1 2 1.0 10.595157177258903 0.1822671890258789\n",
      "3 0.1 3 1.0 86.13162202588063 0.3786921501159668\n",
      "3 0.1 4 0.672 205.8078837747293 0.9891059398651123\n",
      "3 0.1 5 0.35 270.5190385028776 3.009913206100464\n",
      "3 1 1 1.0 12.056533902132875 0.11465692520141602\n",
      "3 1 2 1.0 103.86313006992228 0.2564969062805176\n",
      "3 1 3 0.671 259.15182912616257 0.49489808082580566\n",
      "3 1 4 0.345 348.50289978367994 1.0891220569610596\n",
      "6 0.0001 1 1.0 1.7911472144685816 0.5225920677185059\n",
      "6 0.0001 2 1.0 2.042996394250498 0.8006179332733154\n",
      "6 0.0001 3 1.0 58.742235987176436 2.56376576423645\n",
      "6 0.0001 4 0.478 198.70060797496643 14.552026271820068\n",
      "6 0.01 1 1.0 2.1224614389263317 0.517585277557373\n",
      "6 0.01 2 1.0 94.078825710927 0.7850849628448486\n",
      "6 0.01 3 0.457 273.22820999866883 2.49937105178833\n",
      "6 0.1 1 1.0 14.176628341194291 0.5025081634521484\n",
      "6 0.1 2 0.472 290.94655846263294 0.7784578800201416\n",
      "6 1 1 1.0 143.32605308437667 0.5022120475769043\n",
      "6 1 2 0.458 411.7109006681417 0.7954699993133545\n"
     ]
    }
   ],
   "source": [
    "# logloss experiment\n",
    "loss_type = 'logloss'\n",
    "nsims = 1000\n",
    "result_logloss = []\n",
    "\n",
    "for K in [2, 3, 6]:\n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "\n",
    "    for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "        for N in range(1, 16):\n",
    "            try:\n",
    "                start = time.time()\n",
    "                acc, mean_loss = main_sim(all_labels[data], N, K, tau_max, loss_type, nsims)\n",
    "                seconds = time.time() - start\n",
    "                result_logloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "                print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "                if acc < 0.5: break\n",
    "            except:\n",
    "                break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(72, 7)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "      <th>acc</th>\n",
       "      <th>mean_loss</th>\n",
       "      <th>seconds_1k</th>\n",
       "      <th>ms</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.693327</td>\n",
       "      <td>0.282745</td>\n",
       "      <td>0.282745</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>2</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.693845</td>\n",
       "      <td>0.270701</td>\n",
       "      <td>0.270701</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>3</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.695703</td>\n",
       "      <td>0.335029</td>\n",
       "      <td>0.335029</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>4</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.705367</td>\n",
       "      <td>0.445476</td>\n",
       "      <td>0.445476</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>5</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.751864</td>\n",
       "      <td>0.653290</td>\n",
       "      <td>0.653290</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>6</td>\n",
       "      <td>1.0</td>\n",
       "      <td>1.137900</td>\n",
       "      <td>1.109272</td>\n",
       "      <td>1.109272</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>7</td>\n",
       "      <td>1.0</td>\n",
       "      <td>2.966221</td>\n",
       "      <td>2.042432</td>\n",
       "      <td>2.042432</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>8</td>\n",
       "      <td>1.0</td>\n",
       "      <td>10.562117</td>\n",
       "      <td>3.920339</td>\n",
       "      <td>3.920339</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>9</td>\n",
       "      <td>1.0</td>\n",
       "      <td>40.378214</td>\n",
       "      <td>8.195447</td>\n",
       "      <td>8.195447</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>10</td>\n",
       "      <td>1.0</td>\n",
       "      <td>89.229552</td>\n",
       "      <td>16.767996</td>\n",
       "      <td>16.767996</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   K  tau_max   N  acc  mean_loss  seconds_1k         ms\n",
       "0  2   0.0001   1  1.0   0.693327    0.282745   0.282745\n",
       "1  2   0.0001   2  1.0   0.693845    0.270701   0.270701\n",
       "2  2   0.0001   3  1.0   0.695703    0.335029   0.335029\n",
       "3  2   0.0001   4  1.0   0.705367    0.445476   0.445476\n",
       "4  2   0.0001   5  1.0   0.751864    0.653290   0.653290\n",
       "5  2   0.0001   6  1.0   1.137900    1.109272   1.109272\n",
       "6  2   0.0001   7  1.0   2.966221    2.042432   2.042432\n",
       "7  2   0.0001   8  1.0  10.562117    3.920339   3.920339\n",
       "8  2   0.0001   9  1.0  40.378214    8.195447   8.195447\n",
       "9  2   0.0001  10  1.0  89.229552   16.767996  16.767996"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_logloss = pd.DataFrame(result_logloss)\n",
    "df_logloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_logloss['ms'] = df_logloss['seconds_1k'] # since 1000 repetitions\n",
    "df_logloss.to_csv('logloss.csv', index=False)\n",
    "print(df_logloss.shape)\n",
    "df_logloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 0.0001 1 0.896 0.47414711702016266 0.23624682426452637\n",
      "2 0.0001 2 0.891 0.4742354640771403 0.2973668575286865\n",
      "2 0.0001 3 0.894 0.4746224966952173 0.4021468162536621\n",
      "2 0.0001 4 0.871 0.47621385812838035 0.5789728164672852\n",
      "2 0.0001 5 0.888 0.4835948820880341 1.0139751434326172\n",
      "2 0.0001 6 0.897 0.4995356545119401 1.9069600105285645\n",
      "2 0.0001 7 0.815 0.5092508654845649 3.7990787029266357\n",
      "2 0.0001 8 0.659 0.5188366601096924 7.847469091415405\n",
      "2 0.0001 9 0.38 0.5248540666354166 17.388187170028687\n",
      "2 0.01 1 0.883 0.4810050946981658 0.24315786361694336\n",
      "2 0.01 2 0.904 0.49204294048656366 0.30251288414001465\n",
      "2 0.01 3 0.885 0.522557439698612 0.3911879062652588\n",
      "2 0.01 4 0.699 0.5419891729090872 0.5707650184631348\n",
      "2 0.01 5 0.464 0.5453236341325746 0.997917890548706\n",
      "2 0.1 1 0.881 0.5495834519066913 0.2348778247833252\n",
      "2 0.1 2 0.733 0.5967529530972924 0.3184549808502197\n",
      "2 0.1 3 0.476 0.6153352044150403 0.4085807800292969\n",
      "2 1 1 0.718 1.0526614061266706 0.23407196998596191\n",
      "2 1 2 0.492 1.0771772743797228 0.2976341247558594\n",
      "3 0.0001 1 0.824 0.5403506705812664 0.11831974983215332\n",
      "3 0.0001 2 0.822 0.5403221858608439 0.23604321479797363\n",
      "3 0.0001 3 0.83 0.5402618067234077 0.5744917392730713\n",
      "3 0.0001 4 0.8 0.5454934038684145 1.7210109233856201\n",
      "3 0.0001 5 0.472 0.5502690945281575 5.350646018981934\n",
      "3 0.01 1 0.828 0.5453700844912924 0.11951899528503418\n",
      "3 0.01 2 0.646 0.552089219390279 0.23633503913879395\n",
      "3 0.01 3 0.278 0.5653691747086302 0.5641360282897949\n",
      "3 0.1 1 0.729 0.602117779690716 0.11703300476074219\n",
      "3 0.1 2 0.304 0.616992600060258 0.2394580841064453\n",
      "3 1 1 0.398 1.0770822157946052 0.11733818054199219\n",
      "6 0.0001 1 0.826 0.6132795208781737 0.5145962238311768\n",
      "6 0.0001 2 0.792 0.6074702396790269 0.9536676406860352\n",
      "6 0.0001 3 0.352 0.6062480180321103 3.891183853149414\n",
      "6 0.01 1 0.716 0.6106656571380401 0.5246272087097168\n",
      "6 0.01 2 0.281 0.601180786930099 0.9573409557342529\n",
      "6 0.1 1 0.463 0.655846716608998 0.5210037231445312\n",
      "6 1 1 0.293 1.1033592858997496 0.5106959342956543\n"
     ]
    }
   ],
   "source": [
    "# sigmoid loss experiment\n",
    "loss_type = 'sigmoidloss'\n",
    "nsims = 1000\n",
    "result_sigmoidloss = []\n",
    "\n",
    "for K in [2, 3, 6]:\n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "\n",
    "    for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "        for N in range(1, 16):\n",
    "            try:\n",
    "                start = time.time()\n",
    "                acc, mean_loss = main_sim(all_labels[data], N, K, tau_max, loss_type, nsims)\n",
    "                seconds = time.time() - start\n",
    "                result_sigmoidloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "                print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "                if acc < 0.5: break\n",
    "            except:\n",
    "                break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(37, 7)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "      <th>acc</th>\n",
       "      <th>mean_loss</th>\n",
       "      <th>seconds_1k</th>\n",
       "      <th>ms</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1</td>\n",
       "      <td>0.896</td>\n",
       "      <td>0.474147</td>\n",
       "      <td>0.236247</td>\n",
       "      <td>0.236247</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>2</td>\n",
       "      <td>0.891</td>\n",
       "      <td>0.474235</td>\n",
       "      <td>0.297367</td>\n",
       "      <td>0.297367</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>3</td>\n",
       "      <td>0.894</td>\n",
       "      <td>0.474622</td>\n",
       "      <td>0.402147</td>\n",
       "      <td>0.402147</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>4</td>\n",
       "      <td>0.871</td>\n",
       "      <td>0.476214</td>\n",
       "      <td>0.578973</td>\n",
       "      <td>0.578973</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>5</td>\n",
       "      <td>0.888</td>\n",
       "      <td>0.483595</td>\n",
       "      <td>1.013975</td>\n",
       "      <td>1.013975</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>6</td>\n",
       "      <td>0.897</td>\n",
       "      <td>0.499536</td>\n",
       "      <td>1.906960</td>\n",
       "      <td>1.906960</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>7</td>\n",
       "      <td>0.815</td>\n",
       "      <td>0.509251</td>\n",
       "      <td>3.799079</td>\n",
       "      <td>3.799079</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>8</td>\n",
       "      <td>0.659</td>\n",
       "      <td>0.518837</td>\n",
       "      <td>7.847469</td>\n",
       "      <td>7.847469</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>9</td>\n",
       "      <td>0.380</td>\n",
       "      <td>0.524854</td>\n",
       "      <td>17.388187</td>\n",
       "      <td>17.388187</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0100</td>\n",
       "      <td>1</td>\n",
       "      <td>0.883</td>\n",
       "      <td>0.481005</td>\n",
       "      <td>0.243158</td>\n",
       "      <td>0.243158</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   K  tau_max  N    acc  mean_loss  seconds_1k         ms\n",
       "0  2   0.0001  1  0.896   0.474147    0.236247   0.236247\n",
       "1  2   0.0001  2  0.891   0.474235    0.297367   0.297367\n",
       "2  2   0.0001  3  0.894   0.474622    0.402147   0.402147\n",
       "3  2   0.0001  4  0.871   0.476214    0.578973   0.578973\n",
       "4  2   0.0001  5  0.888   0.483595    1.013975   1.013975\n",
       "5  2   0.0001  6  0.897   0.499536    1.906960   1.906960\n",
       "6  2   0.0001  7  0.815   0.509251    3.799079   3.799079\n",
       "7  2   0.0001  8  0.659   0.518837    7.847469   7.847469\n",
       "8  2   0.0001  9  0.380   0.524854   17.388187  17.388187\n",
       "9  2   0.0100  1  0.883   0.481005    0.243158   0.243158"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_sigmoidloss = pd.DataFrame(result_sigmoidloss)\n",
    "df_sigmoidloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_sigmoidloss['ms'] = df_sigmoidloss['seconds_1k'] # since 1000 repetitions\n",
    "df_sigmoidloss.to_csv('sigmoidloss.csv', index=False)\n",
    "print(df_sigmoidloss.shape)\n",
    "df_sigmoidloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 0.0001 1 1.0 0.6932563018405774 0.25676798820495605\n",
      "2 0.0001 2 1.0 0.6935029420756884 0.3587660789489746\n",
      "2 0.0001 3 1.0 0.6945360758445054 0.5658297538757324\n",
      "2 0.0001 4 1.0 0.6983222642267028 0.9814331531524658\n",
      "2 0.0001 5 1.0 0.7166670275474002 1.9565162658691406\n",
      "2 0.0001 6 1.0 0.7631051107054893 4.08686900138855\n"
     ]
    }
   ],
   "source": [
    "# softmax loss experiment\n",
    "loss_type = 'softmaxloss'\n",
    "nsims = 1000\n",
    "result_softmaxloss = []\n",
    "\n",
    "for K in [2, 3, 6]:\n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "\n",
    "    for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "        for N in range(1, 16):\n",
    "            try:\n",
    "                start = time.time()\n",
    "                acc, mean_loss = main_sim(all_labels[data], N, K, tau_max, loss_type, nsims)\n",
    "                seconds = time.time() - start\n",
    "                result_softmaxloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "                print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "                if acc < 0.5: break\n",
    "            except:\n",
    "                break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_softmaxloss = pd.DataFrame(result_softmaxloss)\n",
    "df_softmaxloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_softmaxloss['ms'] = df_softmaxloss['seconds_1k'] # since 1000 repetitions\n",
    "df_softmaxloss.to_csv('softmaxloss.csv', index=False)\n",
    "print(df_softmaxloss.shape)\n",
    "df_softmaxloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> code/label_inference_binary_itakura_imdb.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for AISTATS submission (Reconstructing Test Labels from Noisy Loss Functions)\n",
    "## Label inference with Itakura-Saito loss on IMDB"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "import json\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "import random\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "imdb_label = [0,1] * 12500\n",
    "random.shuffle(imdb_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Method to compute binary log-loss\n",
    "def itakura_loss(labeling = [], pred=[], tau=0):\n",
    "    \"\"\"\n",
    "    labeling: ground truth labels\n",
    "    pred: prediction vector\n",
    "    Return itakura-saito score\n",
    "    \"\"\"\n",
    "    if not pred:\n",
    "        raise ValueError(\"No prediction vector passed\")\n",
    "    N = len(labeling)\n",
    "    assert len(pred)==N\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        theta0 = sys.float_info.min if 1 - pred[i] < sys.float_info.min else 1 - pred[i]\n",
    "        loss += labeling[i] * (1/(1-theta0) + math.log(1-theta0) - 1)\n",
    "        loss += (1 - labeling[i]) * (1/theta0 + math.log(theta0) - 1)\n",
    "        \n",
    "    return loss/N + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    tau_max: maximum noise\n",
    "    Return prediction vector\n",
    "    \"\"\"\n",
    "    prediction = np.zeros(N)\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        exponent = 2 ** n * N * tau_max\n",
    "        prediction[i] = 1 / (1 + 3 ** (-exponent))\n",
    "    return list(prediction)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K=2):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = itakura_loss(label_cur, prediction, 0)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss)\n",
    "            # print(loss_cur, diff_cur)\n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, N, K, tau_max, nsims=1000):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling with length at least N\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    nsims: number of simulations\n",
    "    Returns the average accuracy and the average loss score\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    for ns in range(nsims):\n",
    "        labeling = list(np.random.choice(true_labeling, N))\n",
    "        prediction = generate_prediction(N, tau_max)\n",
    "        noisy_loss = itakura_loss(labeling, prediction, tau_max)\n",
    "        mean_loss += noisy_loss\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction)\n",
    "        all_same = (sum([x == y for x, y in zip(labeling_infer, labeling)]) == N)\n",
    "        acc += all_same\n",
    "    return acc / nsims, mean_loss / nsims"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 0.0001 1 1.0 0.30690220216008435 3.2532191276550293\n",
      "2 0.0001 2 1.0 0.3069093082301055 3.2938179969787598\n",
      "2 0.0001 3 1.0 0.30691207371572626 3.418987989425659\n",
      "2 0.0001 4 1.0 0.30689466413633654 3.6072161197662354\n",
      "2 0.0001 5 1.0 0.30696797063404213 4.193435907363892\n",
      "2 0.0001 6 1.0 0.30681317895012794 5.1659252643585205\n",
      "2 0.0001 7 1.0 0.3077468203354434 7.5391480922698975\n",
      "2 0.0001 8 1.0 0.3103663979381154 12.676691055297852\n",
      "2 0.0001 9 1.0 0.3213988539717904 24.028834104537964\n",
      "2 0.0001 10 1.0 0.37967937474230745 49.112571001052856\n",
      "2 0.0001 11 1.0 0.7707649485408868 103.53831124305725\n",
      "2 0.0001 12 1.0 9.345373114714103 221.5852279663086\n",
      "2 0.0001 13 1.0 4872.416238976957 469.24240899086\n"
     ]
    }
   ],
   "source": [
    "# logloss experiment \n",
    "nsims = 1000\n",
    "result_itakura = []\n",
    "K = 2\n",
    "\n",
    "for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "    for N in range(1, 21):\n",
    "        try:\n",
    "            start = time.time()\n",
    "            acc, mean_loss = main_sim(imdb_label, N, K, tau_max, nsims)\n",
    "            seconds = time.time() - start\n",
    "            result_itakura.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "            print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "            if acc < 0.5: break\n",
    "        except:\n",
    "            break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(35, 7)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "      <th>acc</th>\n",
       "      <th>mean_loss</th>\n",
       "      <th>seconds_1k</th>\n",
       "      <th>ms</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.306939</td>\n",
       "      <td>0.106770</td>\n",
       "      <td>0.106770</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>2</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.307025</td>\n",
       "      <td>0.152001</td>\n",
       "      <td>0.152001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>3</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.307159</td>\n",
       "      <td>0.251989</td>\n",
       "      <td>0.251989</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>4</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.307530</td>\n",
       "      <td>0.471528</td>\n",
       "      <td>0.471528</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>5</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.308055</td>\n",
       "      <td>0.975714</td>\n",
       "      <td>0.975714</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>6</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.309597</td>\n",
       "      <td>2.068109</td>\n",
       "      <td>2.068109</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>7</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.312234</td>\n",
       "      <td>4.735019</td>\n",
       "      <td>4.735019</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>8</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.320085</td>\n",
       "      <td>9.968048</td>\n",
       "      <td>9.968048</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>9</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.340611</td>\n",
       "      <td>21.684825</td>\n",
       "      <td>21.684825</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>10</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.427281</td>\n",
       "      <td>47.559090</td>\n",
       "      <td>47.559090</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   K  tau_max   N  acc  mean_loss  seconds_1k         ms\n",
       "0  2   0.0001   1  1.0   0.306939    0.106770   0.106770\n",
       "1  2   0.0001   2  1.0   0.307025    0.152001   0.152001\n",
       "2  2   0.0001   3  1.0   0.307159    0.251989   0.251989\n",
       "3  2   0.0001   4  1.0   0.307530    0.471528   0.471528\n",
       "4  2   0.0001   5  1.0   0.308055    0.975714   0.975714\n",
       "5  2   0.0001   6  1.0   0.309597    2.068109   2.068109\n",
       "6  2   0.0001   7  1.0   0.312234    4.735019   4.735019\n",
       "7  2   0.0001   8  1.0   0.320085    9.968048   9.968048\n",
       "8  2   0.0001   9  1.0   0.340611   21.684825  21.684825\n",
       "9  2   0.0001  10  1.0   0.427281   47.559090  47.559090"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_itakura = pd.DataFrame(result_itakura)\n",
    "df_itakura.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_itakura['ms'] = df_itakura['seconds_1k'] # since 1000 repetitions\n",
    "df_itakura.to_csv('itakura_binary.csv', index=False)\n",
    "print(df_itakura.shape)\n",
    "df_itakura.head(10)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# multiquery experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim_multi(true_labeling, K, tau_max, shard_size, max_N_feasible):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    shard_size: number of data points in each shard\n",
    "    max_N_feasible: largest N such that the label inference algorithm is feasible\n",
    "    Returns the average accuracy and the number of shards\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    n_total = len(true_labeling)  \n",
    "    n_shard = int(np.ceil(n_total / shard_size))\n",
    "    for j in range(n_shard):\n",
    "        if j < n_shard - 1:\n",
    "            cur_shard_size = shard_size\n",
    "            labeling = true_labeling[j*shard_size : (j+1)*shard_size]\n",
    "        else:\n",
    "            cur_shard_size = n_total - j*shard_size\n",
    "            labeling = true_labeling[j*shard_size : n_total]\n",
    "        N = int(min(max_N_feasible, cur_shard_size))\n",
    "        labeling_cur = labeling[:N]\n",
    "        tau = 2 * np.exp(1) * tau_max / (np.exp(1) - 1)\n",
    "        prediction = generate_prediction(N, tau)\n",
    "        noisy_loss = itakura_loss(labeling_cur, prediction, tau_max)\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction)\n",
    "        acc += sum([x == y for x, y in zip(labeling_infer, labeling_cur)])\n",
    "    return acc / n_total, n_shard"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>15</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0100</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>0.1000</td>\n",
       "      <td>6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   K  tau_max   N\n",
       "0  2   0.0001  15\n",
       "1  2   0.0100   9\n",
       "2  2   0.1000   6\n",
       "3  2   1.0000   5"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "loss_type = 'itakura'\n",
    "itakura_multi = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_itakura = pd.read_csv('itakura_binary.csv')\n",
    "df = setting_itakura.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()\n",
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 0.0001 0.00036 1 2.0224030017852783\n",
      "2 0.0001 0.00068 2 4.0651469230651855\n",
      "2 0.0001 0.00152 5 10.17677116394043\n",
      "2 0.0001 0.0034 10 20.51270294189453\n",
      "2 0.0001 0.00868 25 49.85416221618652\n",
      "2 0.0001 0.01784 50 99.5760850906372\n",
      "2 0.0001 0.08652 250 512.9278709888458\n",
      "2 0.0001 0.172 500 1160.4171619415283\n",
      "2 0.0001 1.0 2500 121.57703614234924\n",
      "2 0.0001 1.0 5000 5.215749263763428\n",
      "2 0.0001 1.0 12500 1.1930549144744873\n",
      "2 0.0001 1.0 25000 1.1131317615509033\n",
      "2 0.01 0.00028 1 0.022813081741333008\n",
      "2 0.01 0.00044 2 0.04352211952209473\n",
      "2 0.01 0.00124 5 0.11215615272521973\n",
      "2 0.01 0.00224 10 0.24277710914611816\n",
      "2 0.01 0.005 25 0.568289041519165\n",
      "2 0.01 0.01068 50 1.1374962329864502\n",
      "2 0.01 0.0534 250 4.793082237243652\n",
      "2 0.01 0.10756 500 9.40774393081665\n",
      "2 0.01 0.53472 2500 47.17033100128174\n",
      "2 0.01 1.0 5000 4.505929946899414\n",
      "2 0.01 1.0 12500 1.082716941833496\n",
      "2 0.01 1.0 25000 1.0578241348266602\n",
      "2 0.1 0.00016 1 0.0018558502197265625\n",
      "2 0.1 0.00032 2 0.0035822391510009766\n",
      "2 0.1 0.0008 5 0.009776115417480469\n",
      "2 0.1 0.0016 10 0.018786191940307617\n",
      "2 0.1 0.00432 25 0.0486299991607666\n",
      "2 0.1 0.00844 50 0.09177303314208984\n",
      "2 0.1 0.04228 250 0.4683537483215332\n",
      "2 0.1 0.083 500 0.9316082000732422\n",
      "2 0.1 0.40104 2500 4.8629279136657715\n",
      "2 0.1 0.80312 5000 4.515661954879761\n",
      "2 0.1 1.0 12500 1.1323590278625488\n",
      "2 0.1 1.0 25000 1.071502923965454\n",
      "2 1.0 8e-05 1 0.0033979415893554688\n",
      "2 1.0 0.0002 2 0.0014109611511230469\n",
      "2 1.0 0.00052 5 0.0035750865936279297\n",
      "2 1.0 0.001 10 0.007883071899414062\n",
      "2 1.0 0.00292 25 0.017153024673461914\n",
      "2 1.0 0.00556 50 0.0355989933013916\n",
      "2 1.0 0.02776 250 0.17661094665527344\n",
      "2 1.0 0.05672 500 0.36619114875793457\n",
      "2 1.0 0.27848 2500 1.743485927581787\n",
      "2 1.0 0.5584 5000 3.4554378986358643\n",
      "2 1.0 1.0 12500 1.1596348285675049\n",
      "2 1.0 1.0 25000 1.0592560768127441\n"
     ]
    }
   ],
   "source": [
    "prev_acc = 0\n",
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    shard_size_vec = [1, 2, 5, 10, 50, 100, 500, 1000, 2500, 5000,12500, 25000]\n",
    "    shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(imdb_label)\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim_multi(imdb_label, K, tau_max, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        itakura_multi.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(48, 5)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>acc</th>\n",
       "      <th>n_shards</th>\n",
       "      <th>seconds</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.00036</td>\n",
       "      <td>1</td>\n",
       "      <td>2.022403</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.00068</td>\n",
       "      <td>2</td>\n",
       "      <td>4.065147</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.00152</td>\n",
       "      <td>5</td>\n",
       "      <td>10.176771</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.00340</td>\n",
       "      <td>10</td>\n",
       "      <td>20.512703</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.00868</td>\n",
       "      <td>25</td>\n",
       "      <td>49.854162</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.01784</td>\n",
       "      <td>50</td>\n",
       "      <td>99.576085</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.08652</td>\n",
       "      <td>250</td>\n",
       "      <td>512.927871</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.17200</td>\n",
       "      <td>500</td>\n",
       "      <td>1160.417162</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1.00000</td>\n",
       "      <td>2500</td>\n",
       "      <td>121.577036</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1.00000</td>\n",
       "      <td>5000</td>\n",
       "      <td>5.215749</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   K  tau_max      acc  n_shards      seconds\n",
       "0  2   0.0001  0.00036         1     2.022403\n",
       "1  2   0.0001  0.00068         2     4.065147\n",
       "2  2   0.0001  0.00152         5    10.176771\n",
       "3  2   0.0001  0.00340        10    20.512703\n",
       "4  2   0.0001  0.00868        25    49.854162\n",
       "5  2   0.0001  0.01784        50    99.576085\n",
       "6  2   0.0001  0.08652       250   512.927871\n",
       "7  2   0.0001  0.17200       500  1160.417162\n",
       "8  2   0.0001  1.00000      2500   121.577036\n",
       "9  2   0.0001  1.00000      5000     5.215749"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "itakura_multi = pd.DataFrame(itakura_multi)\n",
    "itakura_multi.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "itakura_multi.to_csv('itakura_multiquery_imdb.csv', index=False)\n",
    "print(itakura_multi.shape)\n",
    "itakura_multi.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> code/label_inference_binary_itakura_titanic.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for AISTATS submission (Reconstructing Test Labels from Noisy Loss Functions)\n",
    "## Label inference with Itakura-Saito loss on titanic"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "import json\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Titanic data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(2201, 4)\n",
      "Counter({-1: 1490, 1: 711})\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Class</th>\n",
       "      <th>Age</th>\n",
       "      <th>Sex</th>\n",
       "      <th>class</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1808</th>\n",
       "      <td>0.9650</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2040</th>\n",
       "      <td>0.0214</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1212</th>\n",
       "      <td>0.9650</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>63</th>\n",
       "      <td>0.0214</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1805</th>\n",
       "      <td>0.0214</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       Class    Age    Sex  class\n",
       "1808  0.9650 -0.228  0.521     -1\n",
       "2040  0.0214 -0.228  0.521     -1\n",
       "1212  0.9650 -0.228  0.521     -1\n",
       "63    0.0214 -0.228  0.521     -1\n",
       "1805  0.0214 -0.228  0.521     -1"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "titanic = pd.read_csv('data/titanic.csv')\n",
    "titanic = titanic.sample(frac=1)\n",
    "print(titanic.shape) \n",
    "print(Counter(titanic['class']))\n",
    "titanic.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({0: 1490, 1: 711})"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def titanic_to_int(x):\n",
    "    return x if x == 1 else 0\n",
    "titanic_label = titanic['class'].apply(titanic_to_int) \n",
    "Counter(titanic_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Method to compute binary log-loss\n",
    "def itakura_loss(labeling = [], pred=[], tau=0):\n",
    "    \"\"\"\n",
    "    labeling: ground truth labels\n",
    "    pred: prediction vector\n",
    "    Return itakura-saito score\n",
    "    \"\"\"\n",
    "    if not pred:\n",
    "        raise ValueError(\"No prediction vector passed\")\n",
    "    N = len(labeling)\n",
    "    assert len(pred)==N\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        theta0 = sys.float_info.min if 1 - pred[i] < sys.float_info.min else 1 - pred[i]\n",
    "        loss += labeling[i] * (1/(1-theta0) + math.log(1-theta0) - 1)\n",
    "        loss += (1 - labeling[i]) * (1/theta0 + math.log(theta0) - 1)\n",
    "        \n",
    "    return loss/N + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    tau_max: maximum noise\n",
    "    Return prediction vector\n",
    "    \"\"\"\n",
    "    prediction = np.zeros(N)\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        exponent = 2 ** n * N * tau_max\n",
    "        prediction[i] = 1 / (1 + 3 ** (-exponent))\n",
    "    return list(prediction)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K=2):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = itakura_loss(label_cur, prediction, 0)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss)\n",
    "            # print(loss_cur, diff_cur)\n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, N, K, tau_max, nsims=1000):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling with length at least N\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    nsims: number of simulations\n",
    "    Returns the average accuracy and the average loss score\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    for ns in range(nsims):\n",
    "        labeling = list(np.random.choice(true_labeling, N))\n",
    "        prediction = generate_prediction(N, tau_max)\n",
    "        noisy_loss = itakura_loss(labeling, prediction, tau_max)\n",
    "        mean_loss += noisy_loss\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction)\n",
    "        all_same = (sum([x == y for x, y in zip(labeling_infer, labeling)]) == N)\n",
    "        acc += all_same\n",
    "    return acc / nsims, mean_loss / nsims"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 0.0001 1 1.0 0.3069385703373167 0.10676980018615723\n",
      "2 0.0001 2 1.0 0.30702512023670436 0.15200090408325195\n",
      "2 0.0001 3 1.0 0.3071585491169907 0.25198912620544434\n",
      "2 0.0001 4 1.0 0.3075295757558549 0.4715280532836914\n",
      "2 0.0001 5 1.0 0.30805546080005985 0.9757139682769775\n",
      "2 0.0001 6 1.0 0.30959654481922616 2.0681090354919434\n",
      "2 0.0001 7 1.0 0.3122342200227298 4.735018968582153\n",
      "2 0.0001 8 1.0 0.32008526744253024 9.968048095703125\n",
      "2 0.0001 9 1.0 0.3406107214262265 21.6848247051239\n",
      "2 0.0001 10 1.0 0.42728099622723553 47.55908989906311\n",
      "2 0.0001 11 1.0 0.9905604450162434 104.01617288589478\n",
      "2 0.0001 12 1.0 13.2891575652098 223.657949924469\n",
      "2 0.0001 13 1.0 6092.514486941341 470.33163595199585\n",
      "2 0.0001 14 1.0 4326244566.291707 1020.7579307556152\n",
      "2 0.0001 15 0.315 inf 2142.216824054718\n",
      "2 0.01 1 1.0 0.31610929796234616 0.09806704521179199\n",
      "2 0.01 2 1.0 0.3249985834890613 0.15056276321411133\n",
      "2 0.01 3 1.0 0.3486218044762942 0.2558012008666992\n",
      "2 0.01 4 1.0 0.43799222298810986 0.496690034866333\n",
      "2 0.01 5 1.0 0.9262123759935592 1.0173108577728271\n",
      "2 0.01 6 1.0 8.210082566599935 2.1271660327911377\n",
      "2 0.01 7 1.0 1799.7296420562936 4.589310884475708\n",
      "2 0.01 8 1.0 495543260.74269974 10.024208784103394\n",
      "2 0.01 9 0.347 inf 20.87762713432312\n",
      "2 0.1 1 1.0 0.4184977270243275 0.09421682357788086\n",
      "2 0.1 2 1.0 0.703016800233647 0.1463909149169922\n",
      "2 0.1 3 1.0 3.341555693095628 0.2503528594970703\n",
      "2 0.1 4 1.0 195.7737816442454 0.4774477481842041\n",
      "2 0.1 5 1.0 5932764.376791749 0.9941370487213135\n",
      "2 0.1 6 0.428 inf 1.9995801448822021\n",
      "2 1 1 1.0 5.02803552808557 0.09180498123168945\n",
      "2 1 2 1.0 2194.6294312483633 0.14145398139953613\n",
      "2 1 3 1.0 65335168719.80418 0.24598908424377441\n",
      "2 1 4 0.535 inf 0.44094395637512207\n",
      "2 1 5 0.284 inf 0.792689323425293\n"
     ]
    }
   ],
   "source": [
    "# logloss experiment \n",
    "nsims = 1000\n",
    "result_itakura = []\n",
    "K = 2\n",
    "\n",
    "for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "    for N in range(1, 21):\n",
    "        try:\n",
    "            start = time.time()\n",
    "            acc, mean_loss = main_sim(titanic_label, N, K, tau_max, nsims)\n",
    "            seconds = time.time() - start\n",
    "            result_itakura.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "            print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "            if acc < 0.5: break\n",
    "        except:\n",
    "            break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(35, 7)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "      <th>acc</th>\n",
       "      <th>mean_loss</th>\n",
       "      <th>seconds_1k</th>\n",
       "      <th>ms</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.306939</td>\n",
       "      <td>0.106770</td>\n",
       "      <td>0.106770</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>2</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.307025</td>\n",
       "      <td>0.152001</td>\n",
       "      <td>0.152001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>3</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.307159</td>\n",
       "      <td>0.251989</td>\n",
       "      <td>0.251989</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>4</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.307530</td>\n",
       "      <td>0.471528</td>\n",
       "      <td>0.471528</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>5</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.308055</td>\n",
       "      <td>0.975714</td>\n",
       "      <td>0.975714</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>6</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.309597</td>\n",
       "      <td>2.068109</td>\n",
       "      <td>2.068109</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>7</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.312234</td>\n",
       "      <td>4.735019</td>\n",
       "      <td>4.735019</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>8</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.320085</td>\n",
       "      <td>9.968048</td>\n",
       "      <td>9.968048</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>9</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.340611</td>\n",
       "      <td>21.684825</td>\n",
       "      <td>21.684825</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>10</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.427281</td>\n",
       "      <td>47.559090</td>\n",
       "      <td>47.559090</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   K  tau_max   N  acc  mean_loss  seconds_1k         ms\n",
       "0  2   0.0001   1  1.0   0.306939    0.106770   0.106770\n",
       "1  2   0.0001   2  1.0   0.307025    0.152001   0.152001\n",
       "2  2   0.0001   3  1.0   0.307159    0.251989   0.251989\n",
       "3  2   0.0001   4  1.0   0.307530    0.471528   0.471528\n",
       "4  2   0.0001   5  1.0   0.308055    0.975714   0.975714\n",
       "5  2   0.0001   6  1.0   0.309597    2.068109   2.068109\n",
       "6  2   0.0001   7  1.0   0.312234    4.735019   4.735019\n",
       "7  2   0.0001   8  1.0   0.320085    9.968048   9.968048\n",
       "8  2   0.0001   9  1.0   0.340611   21.684825  21.684825\n",
       "9  2   0.0001  10  1.0   0.427281   47.559090  47.559090"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_itakura = pd.DataFrame(result_itakura)\n",
    "df_itakura.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_itakura['ms'] = df_itakura['seconds_1k'] # since 1000 repetitions\n",
    "df_itakura.to_csv('itakura_binary.csv', index=False)\n",
    "print(df_itakura.shape)\n",
    "df_itakura.head(10)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# multiquery experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim_multi(true_labeling, K, tau_max, shard_size, max_N_feasible):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    shard_size: number of data points in each shard\n",
    "    max_N_feasible: largest N such that the label inference algorithm is feasible\n",
    "    Returns the average accuracy and the number of shards\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    n_total = len(true_labeling)  \n",
    "    n_shard = int(np.ceil(n_total / shard_size))\n",
    "    for j in range(n_shard):\n",
    "        if j < n_shard - 1:\n",
    "            cur_shard_size = shard_size\n",
    "            labeling = true_labeling[j*shard_size : (j+1)*shard_size]\n",
    "        else:\n",
    "            cur_shard_size = n_total - j*shard_size\n",
    "            labeling = true_labeling[j*shard_size : n_total]\n",
    "        N = int(min(max_N_feasible, cur_shard_size))\n",
    "        labeling_cur = labeling[:N]\n",
    "        tau = 2 * np.exp(1) * tau_max / (np.exp(1) - 1)\n",
    "        prediction = generate_prediction(N, tau)\n",
    "        noisy_loss = itakura_loss(labeling_cur, prediction, tau_max)\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction)\n",
    "        acc += sum([x == y for x, y in zip(labeling_infer, labeling_cur)])\n",
    "    return acc / n_total, n_shard"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>15</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0100</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>0.1000</td>\n",
       "      <td>6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   K  tau_max   N\n",
       "0  2   0.0001  15\n",
       "1  2   0.0100   9\n",
       "2  2   0.1000   6\n",
       "3  2   1.0000   5"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "loss_type = 'itakura'\n",
    "itakura_multi = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_itakura = pd.read_csv('itakura_binary.csv')\n",
    "titanic_label = titanic_label.tolist() \n",
    "df = setting_itakura.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()\n",
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 0.0001 0.004543389368468878 1 1.9880619049072266\n",
      "2 0.0001 0.009086778736937756 3 3.9807169437408447\n",
      "2 0.0001 0.014538845979100408 5 8.4356849193573\n",
      "2 0.0001 0.04179918218991367 11 20.15445899963379\n",
      "2 0.0001 0.08405270331667423 21 39.92971706390381\n",
      "2 0.0001 0.1858246251703771 41 79.75198483467102\n",
      "2 0.0001 0.4606996819627442 101 200.893963098526\n",
      "2 0.0001 1.0 201 21.05982804298401\n",
      "2 0.0001 1.0 441 0.41344308853149414\n",
      "2 0.0001 1.0 1101 0.1012263298034668\n",
      "2 0.0001 1.0 2201 0.09865713119506836\n",
      "2 0.01 0.0027260336210813267 1 0.01929616928100586\n",
      "2 0.01 0.005452067242162653 3 0.03959774971008301\n",
      "2 0.01 0.011812812358019082 5 0.07677078247070312\n",
      "2 0.01 0.02407996365288505 11 0.19101786613464355\n",
      "2 0.01 0.055883689232167195 21 0.3770310878753662\n",
      "2 0.01 0.11313039527487506 41 0.7483861446380615\n",
      "2 0.01 0.2780554293502953 101 1.9230568408966064\n",
      "2 0.01 0.5601999091322126 201 3.913620948791504\n",
      "2 0.01 1.0 441 0.3984189033508301\n",
      "2 0.01 1.0 1101 0.09581804275512695\n",
      "2 0.01 1.0 2201 0.09152793884277344\n",
      "2 0.1 0.0027260336210813267 1 0.001844167709350586\n",
      "2 0.1 0.004997728305315766 3 0.0035638809204101562\n",
      "2 0.1 0.007269422989550204 5 0.007321834564208984\n",
      "2 0.1 0.0186278964107224 11 0.01806020736694336\n",
      "2 0.1 0.0372557928214448 21 0.03634309768676758\n",
      "2 0.1 0.07723761926397092 41 0.07590222358703613\n",
      "2 0.1 0.1967287596547024 101 0.18536591529846191\n",
      "2 0.1 0.39709223080417994 201 0.361116886138916\n",
      "2 0.1 0.8328032712403453 441 0.38250279426574707\n",
      "2 0.1 1.0 1101 0.0974571704864502\n",
      "2 0.1 1.0 2201 0.09427404403686523\n",
      "2 1.0 0.0 1 0.0007190704345703125\n",
      "2 1.0 0.0013630168105406633 3 0.0013608932495117188\n",
      "2 1.0 0.004997728305315766 5 0.0026319026947021484\n",
      "2 1.0 0.009995456610631531 11 0.006911039352416992\n",
      "2 1.0 0.02271694684234439 21 0.01471090316772461\n",
      "2 1.0 0.04497955474784189 41 0.026568889617919922\n",
      "2 1.0 0.12539754656974103 101 0.07092499732971191\n",
      "2 1.0 0.23943661971830985 201 0.13684582710266113\n",
      "2 1.0 0.4906860517946388 441 0.2975959777832031\n",
      "2 1.0 1.0 1101 0.10129714012145996\n",
      "2 1.0 1.0 2201 0.09637880325317383\n"
     ]
    }
   ],
   "source": [
    "prev_acc = 0\n",
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    shard_size_vec = [1,2,5,11,22,55,110,220,550,1100,2201]\n",
    "    shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(titanic_label)\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim_multi(titanic_label, K, tau_max, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        itakura_multi.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(44, 5)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>acc</th>\n",
       "      <th>n_shards</th>\n",
       "      <th>seconds</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.004543</td>\n",
       "      <td>1</td>\n",
       "      <td>1.988062</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.009087</td>\n",
       "      <td>3</td>\n",
       "      <td>3.980717</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.014539</td>\n",
       "      <td>5</td>\n",
       "      <td>8.435685</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.041799</td>\n",
       "      <td>11</td>\n",
       "      <td>20.154459</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.084053</td>\n",
       "      <td>21</td>\n",
       "      <td>39.929717</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.185825</td>\n",
       "      <td>41</td>\n",
       "      <td>79.751985</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.460700</td>\n",
       "      <td>101</td>\n",
       "      <td>200.893963</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>201</td>\n",
       "      <td>21.059828</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>441</td>\n",
       "      <td>0.413443</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1101</td>\n",
       "      <td>0.101226</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   K  tau_max       acc  n_shards     seconds\n",
       "0  2   0.0001  0.004543         1    1.988062\n",
       "1  2   0.0001  0.009087         3    3.980717\n",
       "2  2   0.0001  0.014539         5    8.435685\n",
       "3  2   0.0001  0.041799        11   20.154459\n",
       "4  2   0.0001  0.084053        21   39.929717\n",
       "5  2   0.0001  0.185825        41   79.751985\n",
       "6  2   0.0001  0.460700       101  200.893963\n",
       "7  2   0.0001  1.000000       201   21.059828\n",
       "8  2   0.0001  1.000000       441    0.413443\n",
       "9  2   0.0001  1.000000      1101    0.101226"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "itakura_multi = pd.DataFrame(itakura_multi)\n",
    "itakura_multi.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "itakura_multi.to_csv('itakura_multiquery_titanic.csv', index=False)\n",
    "print(itakura_multi.shape)\n",
    "itakura_multi.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> code/label_inference_binary_logloss_icml.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for AISTATS submission (Reconstructing Test Labels from Noisy Loss Functions)\n",
    "## Label inference on binary logloss using Algorithm 2 in the paper by Aggarwal et al. [5]."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "import json\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Titanic data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "titanic = pd.read_csv('data/titanic.csv')\n",
    "titanic = titanic.sample(frac=1)\n",
    "print(titanic.shape) \n",
    "print(Counter(titanic['class']))\n",
    "titanic.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def titanic_to_int(x):\n",
    "    return x if x == 1 else 0\n",
    "titanic_label = titanic['class'].apply(titanic_to_int) \n",
    "Counter(titanic_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Method to compute binary log-loss\n",
    "def binary_logloss(labeling = [], pred=[], tau=0):\n",
    "    \"\"\"\n",
    "    labeling: ground truth labels\n",
    "    pred: prediction vector\n",
    "    Return binary logloss score\n",
    "    \"\"\"\n",
    "    if not pred:\n",
    "        raise ValueError(\"No prediction vector passed\")\n",
    "    N = len(labeling)\n",
    "    assert len(pred)==N\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        theta0 = sys.float_info.min if 1 - pred[i] < sys.float_info.min else 1 - pred[i]\n",
    "        loss -= labeling[i]*math.log(1-theta0) +(1-labeling[i])*math.log(theta0)\n",
    "    return loss/N + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    tau_max: maximum noise\n",
    "    Return prediction vector\n",
    "    \"\"\"\n",
    "    prediction = np.zeros(N)\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        exponent = 2 ** n * N * tau_max\n",
    "        prediction[i] = 1 / (1 + 3 ** (-exponent))\n",
    "    return list(prediction)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K=2):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = binary_logloss(label_cur, prediction, 0)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss)\n",
    "            # print(loss_cur, diff_cur)\n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, N, K, tau_max, nsims=1000):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling with length at least N\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    nsims: number of simulations\n",
    "    Returns the average accuracy and the average loss score\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    for ns in range(nsims):\n",
    "        labeling = list(np.random.choice(true_labeling, N))\n",
    "        prediction = generate_prediction(N, tau_max)\n",
    "        noisy_loss = binary_logloss(labeling, prediction, tau_max)\n",
    "        mean_loss += noisy_loss\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction)\n",
    "        all_same = (sum([x == y for x, y in zip(labeling_infer, labeling)]) == N)\n",
    "        acc += all_same\n",
    "    return acc / nsims, mean_loss / nsims"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# logloss experiment \n",
    "nsims = 1000\n",
    "result_logloss = []\n",
    "K = 2\n",
    "\n",
    "for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "    for N in range(1, 21):\n",
    "        try:\n",
    "            start = time.time()\n",
    "            acc, mean_loss = main_sim(titanic_label, N, K, tau_max, nsims)\n",
    "            seconds = time.time() - start\n",
    "            result_logloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "            print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "            if acc < 0.5: break\n",
    "        except:\n",
    "            break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_logloss = pd.DataFrame(result_logloss)\n",
    "df_logloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_logloss['ms'] = df_logloss['seconds_1k'] # since 1000 repetitions\n",
    "df_logloss.to_csv('logloss_binary_icml.csv', index=False)\n",
    "print(df_logloss.shape)\n",
    "df_logloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> code/label_inference_multiquery.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for AISTATS submission (Reconstructing Test Labels from Noisy Loss Functions)\n",
    "## multi-query label inference from logloss, sigmoid, softmax"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "import json\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Extract labels from selected openML multi-class classification datasets\n",
    "1. titanic: https://www.openml.org/d/40704\n",
    "2. iris: https://www.openml.org/d/41511\n",
    "3. satellite image: https://www.openml.org/d/182"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['.DS_Store', 'iris.csv', 'mnist.csv', 'titanic.csv', 'satimage.csv']"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "all_labels = dict() # a dictionary to hold all labels from real datasets\n",
    "os.listdir('data')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 1. titanic"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "titanic = pd.read_csv('data/titanic.csv')\n",
    "titanic = titanic.sample(frac=1)\n",
    "print(titanic.shape) \n",
    "print(Counter(titanic['class']))\n",
    "titanic.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def titanic_to_int(x):\n",
    "    return x if x == 1 else 0\n",
    "titanic_label = titanic['class'].apply(titanic_to_int)\n",
    "all_labels['titanic'] = titanic_label.tolist()\n",
    "Counter(titanic_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 2. iris"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "iris = pd.read_csv('data/iris.csv')\n",
    "iris = iris.sample(frac=1)\n",
    "print(iris.shape) \n",
    "print(Counter(iris['Species']))\n",
    "iris.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def iris_to_int(txt):\n",
    "    if txt == 'setosa':\n",
    "        return 0\n",
    "    if txt == 'versicolor':\n",
    "        return 1\n",
    "    if txt == 'virginica':\n",
    "        return 2\n",
    "iris_label = iris['Species'].apply(iris_to_int)\n",
    "all_labels['iris'] = iris_label.tolist()\n",
    "Counter(iris_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 3. satellite image"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "satimage = pd.read_csv('data/satimage.csv')\n",
    "satimage = satimage.sample(frac=1)\n",
    "print(satimage.shape)\n",
    "print(Counter(satimage['class']))\n",
    "satimage.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def satimage_to_int(txt):\n",
    "    mapping = {1.0: 0, 2.0: 1, 3.0: 2, 4.0: 3, 5.0: 4, 7.0: 5}\n",
    "    return mapping[txt]\n",
    "satimage_label = satimage['class'].apply(satimage_to_int)\n",
    "all_labels['satimage'] = satimage_label.tolist()\n",
    "Counter(satimage_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the k-ary-logloss score\n",
    "def k_ary_logloss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the k-ary-logloss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        loss -= math.log(cur_pred)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def sigmoid_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        sig = 1 / (1 + np.exp(-cur_pred))\n",
    "        loss -= math.log(sig)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def softmax_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        cur_num = np.exp(cur_pred)\n",
    "        cur_den = np.sum(np.exp(prediction[i, :]))\n",
    "        cur_softmax = cur_num / cur_den\n",
    "        loss -= math.log(cur_softmax)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# wrapper loss function\n",
    "def loss(labeling=[], prediction=np.array([[]]), tau=0, loss_type='logloss'):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    tau: noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the loss score\n",
    "    \"\"\"\n",
    "    if loss_type == 'logloss':\n",
    "        return k_ary_logloss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'sigmoidloss':\n",
    "        return sigmoid_loss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'softmaxloss':\n",
    "        return softmax_loss(labeling, prediction) + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, K, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    Return a 2-d numpy array of predictions\n",
    "    \"\"\"\n",
    "    prediction = np.zeros([N, K])\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        for j in range(K):\n",
    "            k = j + 1\n",
    "            prediction[i, j] = 2 ** ((n-1) * K + k) * N * tau_max\n",
    "        \n",
    "        diff = prediction[i, :] - max(prediction[i, :])\n",
    "        prediction[i, :] = 3 ** diff\n",
    "        prediction[i, :] /= sum(prediction[i, :])\n",
    "        for j in range(K):\n",
    "            prediction[i, j] = sys.float_info.min if prediction[i, j] < sys.float_info.min \\\n",
    "                else prediction[i, j]\n",
    "    return prediction "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction, loss_type):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = loss(label_cur, prediction, 0, loss_type)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss) \n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, K, tau_max, loss_type, shard_size, max_N_feasible):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    shard_size: number of data points in each shard\n",
    "    max_N_feasible: largest N such that the label inference algorithm is feasible\n",
    "    Returns the average accuracy and the number of shards\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    n_total = len(true_labeling)  \n",
    "    n_shard = int(np.ceil(n_total / shard_size))\n",
    "    for j in range(n_shard):\n",
    "        if j < n_shard - 1:\n",
    "            cur_shard_size = shard_size\n",
    "            labeling = true_labeling[j*shard_size : (j+1)*shard_size]\n",
    "        else:\n",
    "            cur_shard_size = n_total - j*shard_size\n",
    "            labeling = true_labeling[j*shard_size : n_total]\n",
    "        N = int(min(max_N_feasible, cur_shard_size))\n",
    "        labeling_cur = labeling[:N]\n",
    "        tau = 2 * np.exp(1) * tau_max / (np.exp(1) - 1)\n",
    "        prediction = generate_prediction(N, K, tau)\n",
    "        noisy_loss = loss(labeling_cur, prediction, tau_max, loss_type)\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction, loss_type)\n",
    "        acc += sum([x == y for x, y in zip(labeling_infer, labeling_cur)])\n",
    "    return acc / n_total, n_shard"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# logloss experiment\n",
    "loss_type = 'logloss'\n",
    "result_logloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_logloss = pd.read_csv('logloss.csv')\n",
    " \n",
    "df = setting_logloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "prev_acc = 0\n",
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    \n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2201]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,150]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2048,6430]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(all_labels[data])\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(all_labels[data], K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_logloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_logloss = pd.DataFrame(result_logloss)\n",
    "df_logloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_logloss.to_csv('logloss_multiquery.csv', index=False)\n",
    "print(df_logloss.shape)\n",
    "df_logloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# sigmoidloss experiment\n",
    "loss_type = 'sigmoidloss'\n",
    "result_sigmoidloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_sigmoidloss = pd.read_csv('sigmoidloss.csv')\n",
    " \n",
    "df = setting_sigmoidloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    \n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2201]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,150]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2048,6430]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(all_labels[data])\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(all_labels[data], K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_sigmoidloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_sigmoidloss = pd.DataFrame(result_sigmoidloss)\n",
    "df_sigmoidloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_sigmoidloss.to_csv('sigmoidloss_multiquery.csv', index=False)\n",
    "print(df_sigmoidloss.shape)\n",
    "df_sigmoidloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# softmaxloss experiment\n",
    "loss_type = 'softmaxloss'\n",
    "result_softmaxloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_softmaxloss = pd.read_csv('softmaxloss.csv')\n",
    " \n",
    "df = setting_softmaxloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    \n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2201]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,150]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2048,6430]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(all_labels[data])\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(all_labels[data], K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_softmaxloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_softmaxloss = pd.DataFrame(result_softmaxloss)\n",
    "df_softmaxloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_softmaxloss.to_csv('softmaxloss_multiquery.csv', index=False)\n",
    "print(df_softmaxloss.shape)\n",
    "df_softmaxloss.head(10)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> code/label_inference_multiquery_cifar.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for AISTATS submission (Reconstructing Test Labels from Noisy Loss Functions)\n",
    "## multi-query label inference with log-loss and softmax-loss on CIFAR"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "import json\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings \n",
    "import random\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# CIFAR-10\n",
    "(http://www.cs.toronto.edu/~kriz/cifar.html) CIFAR-10 dataset consists of 60000 32x32 colour images in 10 classes, with 6000 images per class. There are 50000 training images and 10000 test images"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "cifar_label = [0,1,2,3,4,5,6,7,8,9] * 6000\n",
    "random.shuffle(cifar_label)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[7, 3, 2, 0, 7, 0, 8, 4, 4, 9]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Counter({7: 6000,\n",
       "         3: 6000,\n",
       "         2: 6000,\n",
       "         0: 6000,\n",
       "         8: 6000,\n",
       "         4: 6000,\n",
       "         9: 6000,\n",
       "         6: 6000,\n",
       "         5: 6000,\n",
       "         1: 6000})"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "print(cifar_label[:10])\n",
    "Counter(cifar_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the k-ary-logloss score\n",
    "def k_ary_logloss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the k-ary-logloss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        loss -= math.log(cur_pred)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def sigmoid_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        sig = 1 / (1 + np.exp(-cur_pred))\n",
    "        loss -= math.log(sig)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def softmax_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        cur_num = np.exp(cur_pred)\n",
    "        cur_den = np.sum(np.exp(prediction[i, :]))\n",
    "        cur_softmax = cur_num / cur_den\n",
    "        loss -= math.log(cur_softmax)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# wrapper loss function\n",
    "def loss(labeling=[], prediction=np.array([[]]), tau=0, loss_type='logloss'):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    tau: noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the loss score\n",
    "    \"\"\"\n",
    "    if loss_type == 'logloss':\n",
    "        return k_ary_logloss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'sigmoidloss':\n",
    "        return sigmoid_loss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'softmaxloss':\n",
    "        return softmax_loss(labeling, prediction) + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, K, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    Return a 2-d numpy array of predictions\n",
    "    \"\"\"\n",
    "    prediction = np.zeros([N, K])\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        for j in range(K):\n",
    "            k = j + 1\n",
    "            prediction[i, j] = 2 ** ((n-1) * K + k) * N * tau_max\n",
    "        \n",
    "        diff = prediction[i, :] - max(prediction[i, :])\n",
    "        prediction[i, :] = 3 ** diff\n",
    "        prediction[i, :] /= sum(prediction[i, :])\n",
    "        for j in range(K):\n",
    "            prediction[i, j] = sys.float_info.min if prediction[i, j] < sys.float_info.min \\\n",
    "                else prediction[i, j]\n",
    "    return prediction "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction, loss_type):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = loss(label_cur, prediction, 0, loss_type)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss) \n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, K, tau_max, loss_type, shard_size, max_N_feasible):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    shard_size: number of data points in each shard\n",
    "    max_N_feasible: largest N such that the label inference algorithm is feasible\n",
    "    Returns the average accuracy and the number of shards\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    n_total = len(true_labeling)  \n",
    "    n_shard = int(np.ceil(n_total / shard_size))\n",
    "    for j in range(n_shard):\n",
    "        if j < n_shard - 1:\n",
    "            cur_shard_size = shard_size\n",
    "            labeling = true_labeling[j*shard_size : (j+1)*shard_size]\n",
    "        else:\n",
    "            cur_shard_size = n_total - j*shard_size\n",
    "            labeling = true_labeling[j*shard_size : n_total]\n",
    "        N = int(min(max_N_feasible, cur_shard_size))\n",
    "        labeling_cur = labeling[:N]\n",
    "        tau = 2 * np.exp(1) * tau_max / (np.exp(1) - 1)\n",
    "        prediction = generate_prediction(N, K, tau)\n",
    "        noisy_loss = loss(labeling_cur, prediction, tau_max, loss_type)\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction, loss_type)\n",
    "        acc += sum([x == y for x, y in zip(labeling_infer, labeling_cur)])\n",
    "    return acc / n_total, n_shard"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0100</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>10</td>\n",
       "      <td>0.1000</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>10</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    K  tau_max  N\n",
       "0  10   0.0001  3\n",
       "1  10   0.0100  2\n",
       "2  10   0.1000  2\n",
       "3  10   1.0000  1"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# logloss experiment\n",
    "loss_type = 'logloss'\n",
    "result_logloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_logloss = pd.read_csv('logloss_singlequery_mnist.csv')\n",
    " \n",
    "df = setting_logloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()\n",
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10 0.0001 1.6666666666666667e-05 1 0.014931917190551758\n",
      "10 0.0001 3.3333333333333335e-05 2 0.026394128799438477\n",
      "10 0.0001 0.00011666666666666667 6 0.07059478759765625\n",
      "10 0.0001 0.00018333333333333334 10 0.11301040649414062\n",
      "10 0.0001 0.0013 60 0.6467878818511963\n",
      "10 0.0001 0.002266666666666667 100 1.0130479335784912\n",
      "10 0.0001 0.013716666666666667 600 6.0992982387542725\n",
      "10 0.0001 0.0229 1000 10.270813941955566\n",
      "10 0.0001 0.13946666666666666 6000 60.793092012405396\n",
      "10 0.0001 0.23198333333333335 10000 101.00098371505737\n",
      "10 0.0001 0.8486 30000 29.080676078796387\n",
      "10 0.0001 1.0 60000 7.527997016906738\n",
      "10 0.01 1.6666666666666667e-05 1 0.0011410713195800781\n",
      "10 0.01 3.3333333333333335e-05 2 0.0020847320556640625\n",
      "10 0.01 0.0001 6 0.00986170768737793\n",
      "10 0.01 0.0002 10 0.016694068908691406\n",
      "10 0.01 0.0012 60 0.08680486679077148\n",
      "10 0.01 0.0019666666666666665 100 0.09881401062011719\n",
      "10 0.01 0.0118 600 0.582697868347168\n",
      "10 0.01 0.020033333333333334 1000 0.9738759994506836\n",
      "10 0.01 0.11948333333333333 6000 5.825536012649536\n",
      "10 0.01 0.19953333333333334 10000 9.657607316970825\n",
      "10 0.01 0.59855 30000 28.902067184448242\n",
      "10 0.01 1.0 60000 11.491214752197266\n",
      "10 0.1 1.6666666666666667e-05 1 0.0011839866638183594\n",
      "10 0.1 3.3333333333333335e-05 2 0.002031087875366211\n",
      "10 0.1 6.666666666666667e-05 6 0.0065538883209228516\n",
      "10 0.1 0.00018333333333333334 10 0.010098934173583984\n",
      "10 0.1 0.00105 60 0.05892205238342285\n",
      "10 0.1 0.0017166666666666667 100 0.09512019157409668\n",
      "10 0.1 0.009816666666666666 600 0.5796029567718506\n",
      "10 0.1 0.016316666666666667 1000 0.9628310203552246\n",
      "10 0.1 0.09923333333333334 6000 5.7829790115356445\n",
      "10 0.1 0.16803333333333334 10000 9.966268062591553\n",
      "10 0.1 0.49985 30000 30.728193998336792\n",
      "10 0.1 1.0 60000 8.784748792648315\n",
      "10 1.0 0.0 1 0.0002911090850830078\n",
      "10 1.0 0.0 2 0.00041866302490234375\n",
      "10 1.0 0.0 6 0.0009341239929199219\n",
      "10 1.0 5e-05 10 0.00146484375\n",
      "10 1.0 0.00013333333333333334 60 0.0076520442962646484\n",
      "10 1.0 0.0004 100 0.012959003448486328\n",
      "10 1.0 0.0019166666666666666 600 0.07608485221862793\n",
      "10 1.0 0.0035166666666666666 1000 0.14497733116149902\n",
      "10 1.0 0.020383333333333333 6000 0.8615622520446777\n",
      "10 1.0 0.0333 10000 1.2897629737854004\n",
      "10 1.0 0.10145 30000 4.651972055435181\n",
      "10 1.0 0.2 60000 8.251926183700562\n"
     ]
    }
   ],
   "source": [
    "prev_acc = 0\n",
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    shard_size_vec = [1,2,6,10,60,100,600,1000,6000,10000,30000,60000]\n",
    "    shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(cifar_label)\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(cifar_label, K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_logloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(48, 5)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>acc</th>\n",
       "      <th>n_shards</th>\n",
       "      <th>seconds</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000017</td>\n",
       "      <td>1</td>\n",
       "      <td>0.014932</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000033</td>\n",
       "      <td>2</td>\n",
       "      <td>0.026394</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000117</td>\n",
       "      <td>6</td>\n",
       "      <td>0.070595</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000183</td>\n",
       "      <td>10</td>\n",
       "      <td>0.113010</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.001300</td>\n",
       "      <td>60</td>\n",
       "      <td>0.646788</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.002267</td>\n",
       "      <td>100</td>\n",
       "      <td>1.013048</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.013717</td>\n",
       "      <td>600</td>\n",
       "      <td>6.099298</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.022900</td>\n",
       "      <td>1000</td>\n",
       "      <td>10.270814</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.139467</td>\n",
       "      <td>6000</td>\n",
       "      <td>60.793092</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.231983</td>\n",
       "      <td>10000</td>\n",
       "      <td>101.000984</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    K  tau_max       acc  n_shards     seconds\n",
       "0  10   0.0001  0.000017         1    0.014932\n",
       "1  10   0.0001  0.000033         2    0.026394\n",
       "2  10   0.0001  0.000117         6    0.070595\n",
       "3  10   0.0001  0.000183        10    0.113010\n",
       "4  10   0.0001  0.001300        60    0.646788\n",
       "5  10   0.0001  0.002267       100    1.013048\n",
       "6  10   0.0001  0.013717       600    6.099298\n",
       "7  10   0.0001  0.022900      1000   10.270814\n",
       "8  10   0.0001  0.139467      6000   60.793092\n",
       "9  10   0.0001  0.231983     10000  101.000984"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_logloss = pd.DataFrame(result_logloss)\n",
    "df_logloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_logloss.to_csv('logloss_multiquery_cifar.csv', index=False)\n",
    "print(df_logloss.shape)\n",
    "df_logloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "# softmaxloss experiment\n",
    "loss_type = 'softmaxloss'\n",
    "result_softmaxloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_softmaxloss = pd.read_csv('softmaxloss_singlequery_mnist.csv')\n",
    " \n",
    "df = setting_softmaxloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10 0.0001 1.6666666666666667e-05 1 0.0044171810150146484\n",
      "10 0.0001 3.3333333333333335e-05 2 0.00978994369506836\n",
      "10 0.0001 6.666666666666667e-05 6 0.02749800682067871\n",
      "10 0.0001 0.0002 10 0.037631988525390625\n",
      "10 0.0001 0.0010833333333333333 60 0.17833590507507324\n",
      "10 0.0001 0.00185 100 0.30413007736206055\n",
      "10 0.0001 0.010733333333333333 600 2.3211729526519775\n",
      "10 0.0001 0.018133333333333335 1000 3.028917074203491\n",
      "10 0.0001 0.10888333333333333 6000 18.614131927490234\n",
      "10 0.0001 0.1815 10000 30.027349710464478\n",
      "10 0.0001 0.5436 30000 89.93950605392456\n",
      "10 0.0001 0.8969166666666667 60000 15.73885202407837\n",
      "10 0.01 0.0 1 0.00047206878662109375\n",
      "10 0.01 0.0 2 0.0007228851318359375\n",
      "10 0.01 0.0 6 0.0020051002502441406\n",
      "10 0.01 5e-05 10 0.002978086471557617\n",
      "10 0.01 0.00013333333333333334 60 0.017009973526000977\n",
      "10 0.01 0.0004 100 0.027102947235107422\n",
      "10 0.01 0.0019166666666666666 600 0.15262103080749512\n",
      "10 0.01 0.0035166666666666666 1000 0.28873491287231445\n",
      "10 0.01 0.020383333333333333 6000 1.4937491416931152\n",
      "10 0.01 0.0333 10000 2.5517687797546387\n",
      "10 0.01 0.10145 30000 7.79566216468811\n"
     ]
    }
   ],
   "source": [
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    shard_size_vec = [1,2,6,10,60,100,600,1000,6000,10000,30000,60000]\n",
    "    shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(cifar_label)\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(cifar_label, K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_softmaxloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_softmaxloss = pd.DataFrame(result_softmaxloss)\n",
    "df_softmaxloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_softmaxloss.to_csv('softmaxloss_multiquery_cifar.csv', index=False)\n",
    "print(df_softmaxloss.shape)\n",
    "df_softmaxloss.head(10)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> code/label_inference_multiquery_mnist.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for AISTATS submission (Reconstructing Test Labels from Noisy Loss Functions)\n",
    "## multi-query label inference with log-loss and softmax-loss on MNIST"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "import json\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['.DS_Store', 'iris.csv', 'mnist.csv', 'titanic.csv', 'satimage.csv']"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "all_labels = dict() # a dictionary to hold all labels from real datasets\n",
    "os.listdir('data')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### MNIST"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(70000, 785)\n",
      "Counter({1: 7877, 7: 7293, 3: 7141, 2: 6990, 9: 6958, 0: 6903, 6: 6876, 8: 6825, 4: 6824, 5: 6313})\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>pixel1</th>\n",
       "      <th>pixel2</th>\n",
       "      <th>pixel3</th>\n",
       "      <th>pixel4</th>\n",
       "      <th>pixel5</th>\n",
       "      <th>pixel6</th>\n",
       "      <th>pixel7</th>\n",
       "      <th>pixel8</th>\n",
       "      <th>pixel9</th>\n",
       "      <th>pixel10</th>\n",
       "      <th>...</th>\n",
       "      <th>pixel776</th>\n",
       "      <th>pixel777</th>\n",
       "      <th>pixel778</th>\n",
       "      <th>pixel779</th>\n",
       "      <th>pixel780</th>\n",
       "      <th>pixel781</th>\n",
       "      <th>pixel782</th>\n",
       "      <th>pixel783</th>\n",
       "      <th>pixel784</th>\n",
       "      <th>class</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>58332</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>53059</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>36369</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9078</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4675</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>8</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>5 rows × 785 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "       pixel1  pixel2  pixel3  pixel4  pixel5  pixel6  pixel7  pixel8  pixel9  \\\n",
       "58332       0       0       0       0       0       0       0       0       0   \n",
       "53059       0       0       0       0       0       0       0       0       0   \n",
       "36369       0       0       0       0       0       0       0       0       0   \n",
       "9078        0       0       0       0       0       0       0       0       0   \n",
       "4675        0       0       0       0       0       0       0       0       0   \n",
       "\n",
       "       pixel10  ...  pixel776  pixel777  pixel778  pixel779  pixel780  \\\n",
       "58332        0  ...         0         0         0         0         0   \n",
       "53059        0  ...         0         0         0         0         0   \n",
       "36369        0  ...         0         0         0         0         0   \n",
       "9078         0  ...         0         0         0         0         0   \n",
       "4675         0  ...         0         0         0         0         0   \n",
       "\n",
       "       pixel781  pixel782  pixel783  pixel784  class  \n",
       "58332         0         0         0         0      9  \n",
       "53059         0         0         0         0      9  \n",
       "36369         0         0         0         0      9  \n",
       "9078          0         0         0         0      3  \n",
       "4675          0         0         0         0      8  \n",
       "\n",
       "[5 rows x 785 columns]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mnist = pd.read_csv('data/mnist.csv')\n",
    "mnist = mnist.sample(frac=1)\n",
    "print(mnist.shape) \n",
    "print(Counter(mnist['class']))\n",
    "mnist.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({9: 6958,\n",
       "         3: 7141,\n",
       "         8: 6825,\n",
       "         0: 6903,\n",
       "         2: 6990,\n",
       "         6: 6876,\n",
       "         5: 6313,\n",
       "         4: 6824,\n",
       "         7: 7293,\n",
       "         1: 7877})"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mnist_label = mnist['class'].apply(lambda x: int(x)).tolist()\n",
    "Counter(mnist_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the k-ary-logloss score\n",
    "def k_ary_logloss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the k-ary-logloss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        loss -= math.log(cur_pred)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def sigmoid_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        sig = 1 / (1 + np.exp(-cur_pred))\n",
    "        loss -= math.log(sig)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def softmax_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        cur_num = np.exp(cur_pred)\n",
    "        cur_den = np.sum(np.exp(prediction[i, :]))\n",
    "        cur_softmax = cur_num / cur_den\n",
    "        loss -= math.log(cur_softmax)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# wrapper loss function\n",
    "def loss(labeling=[], prediction=np.array([[]]), tau=0, loss_type='logloss'):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    tau: noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the loss score\n",
    "    \"\"\"\n",
    "    if loss_type == 'logloss':\n",
    "        return k_ary_logloss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'sigmoidloss':\n",
    "        return sigmoid_loss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'softmaxloss':\n",
    "        return softmax_loss(labeling, prediction) + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, K, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    Return a 2-d numpy array of predictions\n",
    "    \"\"\"\n",
    "    prediction = np.zeros([N, K])\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        for j in range(K):\n",
    "            k = j + 1\n",
    "            prediction[i, j] = 2 ** ((n-1) * K + k) * N * tau_max\n",
    "        \n",
    "        diff = prediction[i, :] - max(prediction[i, :])\n",
    "        prediction[i, :] = 3 ** diff\n",
    "        prediction[i, :] /= sum(prediction[i, :])\n",
    "        for j in range(K):\n",
    "            prediction[i, j] = sys.float_info.min if prediction[i, j] < sys.float_info.min \\\n",
    "                else prediction[i, j]\n",
    "    return prediction "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction, loss_type):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = loss(label_cur, prediction, 0, loss_type)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss) \n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, K, tau_max, loss_type, shard_size, max_N_feasible):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    shard_size: number of data points in each shard\n",
    "    max_N_feasible: largest N such that the label inference algorithm is feasible\n",
    "    Returns the average accuracy and the number of shards\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    n_total = len(true_labeling)  \n",
    "    n_shard = int(np.ceil(n_total / shard_size))\n",
    "    for j in range(n_shard):\n",
    "        if j < n_shard - 1:\n",
    "            cur_shard_size = shard_size\n",
    "            labeling = true_labeling[j*shard_size : (j+1)*shard_size]\n",
    "        else:\n",
    "            cur_shard_size = n_total - j*shard_size\n",
    "            labeling = true_labeling[j*shard_size : n_total]\n",
    "        N = int(min(max_N_feasible, cur_shard_size))\n",
    "        labeling_cur = labeling[:N]\n",
    "        tau = 2 * np.exp(1) * tau_max / (np.exp(1) - 1)\n",
    "        prediction = generate_prediction(N, K, tau)\n",
    "        noisy_loss = loss(labeling_cur, prediction, tau_max, loss_type)\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction, loss_type)\n",
    "        acc += sum([x == y for x, y in zip(labeling_infer, labeling_cur)])\n",
    "    return acc / n_total, n_shard"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0100</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>10</td>\n",
       "      <td>0.1000</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>10</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    K  tau_max  N\n",
       "0  10   0.0001  3\n",
       "1  10   0.0100  2\n",
       "2  10   0.1000  2\n",
       "3  10   1.0000  1"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# logloss experiment\n",
    "loss_type = 'logloss'\n",
    "result_logloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_logloss = pd.read_csv('logloss_singlequery_mnist.csv')\n",
    " \n",
    "df = setting_logloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()\n",
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10 0.0001 4.2857142857142856e-05 1 0.014373302459716797\n",
      "10 0.0001 5.714285714285714e-05 2 0.027696847915649414\n",
      "10 0.0001 0.00017142857142857143 7 0.09381985664367676\n",
      "10 0.0001 0.00025714285714285715 10 0.1400771141052246\n",
      "10 0.0001 0.001542857142857143 70 0.7966721057891846\n",
      "10 0.0001 0.001957142857142857 100 1.0333759784698486\n",
      "10 0.0001 0.0138 700 7.530750036239624\n",
      "10 0.0001 0.019671428571428572 1000 10.347013235092163\n",
      "10 0.0001 0.1395142857142857 7000 74.19913125038147\n",
      "10 0.0001 0.1987 10000 103.43735671043396\n",
      "10 0.0001 0.8428714285714286 35000 34.8848819732666\n",
      "10 0.0001 1.0 70000 8.989228963851929\n",
      "10 0.01 2.857142857142857e-05 1 0.0011858940124511719\n",
      "10 0.01 5.714285714285714e-05 2 0.0023589134216308594\n",
      "10 0.01 0.00012857142857142858 7 0.007035255432128906\n",
      "10 0.01 0.00021428571428571427 10 0.009757041931152344\n",
      "10 0.01 0.0011857142857142858 70 0.06871199607849121\n",
      "10 0.01 0.0017142857142857142 100 0.09604787826538086\n",
      "10 0.01 0.011928571428571429 700 0.6788349151611328\n",
      "10 0.01 0.0171 1000 0.9577121734619141\n",
      "10 0.01 0.11965714285714285 7000 6.922374248504639\n",
      "10 0.01 0.1713 10000 9.919454097747803\n",
      "10 0.01 0.5987428571428571 35000 34.56618285179138\n",
      "10 0.01 1.0 70000 8.96509313583374\n",
      "10 0.1 2.857142857142857e-05 1 0.0011630058288574219\n",
      "10 0.1 4.2857142857142856e-05 2 0.0021250247955322266\n",
      "10 0.1 8.571428571428571e-05 7 0.00699305534362793\n",
      "10 0.1 0.00018571428571428572 10 0.009891748428344727\n",
      "10 0.1 0.0009285714285714286 70 0.06910586357116699\n",
      "10 0.1 0.0014142857142857143 100 0.0976707935333252\n",
      "10 0.1 0.009942857142857142 700 0.6742451190948486\n",
      "10 0.1 0.014171428571428571 1000 0.9870479106903076\n",
      "10 0.1 0.09812857142857143 7000 6.934518098831177\n",
      "10 0.1 0.14042857142857143 10000 9.870444774627686\n",
      "10 0.1 0.4926857142857143 35000 34.974215269088745\n",
      "10 0.1 1.0 70000 8.83535885810852\n",
      "10 1.0 1.4285714285714285e-05 1 0.0003008842468261719\n",
      "10 1.0 1.4285714285714285e-05 2 0.0004279613494873047\n",
      "10 1.0 2.857142857142857e-05 7 0.0010330677032470703\n",
      "10 1.0 4.2857142857142856e-05 10 0.0013921260833740234\n",
      "10 1.0 0.00015714285714285713 70 0.008652925491333008\n",
      "10 1.0 0.00028571428571428574 100 0.012752056121826172\n",
      "10 1.0 0.0019285714285714286 700 0.09002804756164551\n",
      "10 1.0 0.0028857142857142857 1000 0.12930011749267578\n",
      "10 1.0 0.019914285714285714 7000 0.8786208629608154\n",
      "10 1.0 0.028371428571428572 10000 1.2651100158691406\n",
      "10 1.0 0.09927142857142857 35000 4.439961194992065\n",
      "10 1.0 0.19801428571428573 70000 8.927215814590454\n"
     ]
    }
   ],
   "source": [
    "prev_acc = 0\n",
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    shard_size_vec = [1,2,7,10,70,100,700,1000,7000,10000,35000,70000]\n",
    "    shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(mnist_label)\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(mnist_label, K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_logloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(48, 5)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>acc</th>\n",
       "      <th>n_shards</th>\n",
       "      <th>seconds</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000043</td>\n",
       "      <td>1</td>\n",
       "      <td>0.014373</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000057</td>\n",
       "      <td>2</td>\n",
       "      <td>0.027697</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000171</td>\n",
       "      <td>7</td>\n",
       "      <td>0.093820</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000257</td>\n",
       "      <td>10</td>\n",
       "      <td>0.140077</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.001543</td>\n",
       "      <td>70</td>\n",
       "      <td>0.796672</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.001957</td>\n",
       "      <td>100</td>\n",
       "      <td>1.033376</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.013800</td>\n",
       "      <td>700</td>\n",
       "      <td>7.530750</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.019671</td>\n",
       "      <td>1000</td>\n",
       "      <td>10.347013</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.139514</td>\n",
       "      <td>7000</td>\n",
       "      <td>74.199131</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.198700</td>\n",
       "      <td>10000</td>\n",
       "      <td>103.437357</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    K  tau_max       acc  n_shards     seconds\n",
       "0  10   0.0001  0.000043         1    0.014373\n",
       "1  10   0.0001  0.000057         2    0.027697\n",
       "2  10   0.0001  0.000171         7    0.093820\n",
       "3  10   0.0001  0.000257        10    0.140077\n",
       "4  10   0.0001  0.001543        70    0.796672\n",
       "5  10   0.0001  0.001957       100    1.033376\n",
       "6  10   0.0001  0.013800       700    7.530750\n",
       "7  10   0.0001  0.019671      1000   10.347013\n",
       "8  10   0.0001  0.139514      7000   74.199131\n",
       "9  10   0.0001  0.198700     10000  103.437357"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_logloss = pd.DataFrame(result_logloss)\n",
    "df_logloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_logloss.to_csv('logloss_multiquery_mnist.csv', index=False)\n",
    "print(df_logloss.shape)\n",
    "df_logloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "# softmaxloss experiment\n",
    "loss_type = 'softmaxloss'\n",
    "result_softmaxloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_softmaxloss = pd.read_csv('softmaxloss_singlequery_mnist.csv')\n",
    " \n",
    "df = setting_softmaxloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10 0.0001 2.857142857142857e-05 1 0.002897024154663086\n",
      "10 0.0001 4.2857142857142856e-05 2 0.005511045455932617\n",
      "10 0.0001 0.0001 7 0.01937699317932129\n",
      "10 0.0001 0.00018571428571428572 10 0.027550220489501953\n",
      "10 0.0001 0.0009714285714285714 70 0.1922290325164795\n",
      "10 0.0001 0.0016 100 0.28182101249694824\n",
      "10 0.0001 0.010614285714285715 700 1.9026658535003662\n",
      "10 0.0001 0.015471428571428572 1000 2.663635015487671\n",
      "10 0.0001 0.10718571428571429 7000 19.431358098983765\n",
      "10 0.0001 0.1541142857142857 10000 27.19309902191162\n",
      "10 0.0001 0.5387285714285714 35000 99.89856886863708\n",
      "10 0.0001 0.8890285714285714 70000 17.442226886749268\n",
      "10 0.01 1.4285714285714285e-05 1 0.0005121231079101562\n",
      "10 0.01 1.4285714285714285e-05 2 0.0008459091186523438\n",
      "10 0.01 2.857142857142857e-05 7 0.006310224533081055\n",
      "10 0.01 4.2857142857142856e-05 10 0.0029838085174560547\n",
      "10 0.01 0.00015714285714285713 70 0.019643068313598633\n",
      "10 0.01 0.00028571428571428574 100 0.027709007263183594\n",
      "10 0.01 0.0019285714285714286 700 0.16837501525878906\n",
      "10 0.01 0.0028857142857142857 1000 0.2418348789215088\n",
      "10 0.01 0.019914285714285714 7000 1.7123668193817139\n",
      "10 0.01 0.028371428571428572 10000 2.62113618850708\n",
      "10 0.01 0.09927142857142857 35000 9.37818694114685\n",
      "10 0.01 0.19801428571428573 70000 17.153369903564453\n",
      "10 0.1 1.4285714285714285e-05 1 0.00043010711669921875\n",
      "10 0.1 1.4285714285714285e-05 2 0.0006270408630371094\n",
      "10 0.1 2.857142857142857e-05 7 0.0017940998077392578\n",
      "10 0.1 4.2857142857142856e-05 10 0.0025610923767089844\n",
      "10 0.1 0.00015714285714285713 70 0.016422748565673828\n",
      "10 0.1 0.00028571428571428574 100 0.025249958038330078\n",
      "10 0.1 0.0019285714285714286 700 0.1643078327178955\n",
      "10 0.1 0.0028857142857142857 1000 0.23232722282409668\n",
      "10 0.1 0.019914285714285714 7000 1.6325278282165527\n",
      "10 0.1 0.028371428571428572 10000 2.3708667755126953\n",
      "10 0.1 0.09927142857142857 35000 8.346962928771973\n",
      "10 0.1 0.19801428571428573 70000 16.85659122467041\n",
      "10 1.0 1.4285714285714285e-05 1 0.00045800209045410156\n",
      "10 1.0 1.4285714285714285e-05 2 0.0006909370422363281\n",
      "10 1.0 1.4285714285714285e-05 7 0.0020291805267333984\n",
      "10 1.0 2.857142857142857e-05 10 0.0025959014892578125\n",
      "10 1.0 8.571428571428571e-05 70 0.01692509651184082\n",
      "10 1.0 0.00018571428571428572 100 0.024246931076049805\n",
      "10 1.0 0.0015142857142857143 700 0.1737809181213379\n",
      "10 1.0 0.0023285714285714285 1000 0.24461674690246582\n",
      "10 1.0 0.015257142857142858 7000 1.7022700309753418\n",
      "10 1.0 0.021014285714285715 10000 2.4516239166259766\n",
      "10 1.0 0.07452857142857143 35000 8.733777046203613\n",
      "10 1.0 0.14892857142857144 70000 17.459928035736084\n"
     ]
    }
   ],
   "source": [
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    shard_size_vec = [1,2,7,10,70,100,700,1000,7000,10000,35000,70000]\n",
    "    shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(mnist_label)\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(mnist_label, K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_softmaxloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(48, 5)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>acc</th>\n",
       "      <th>n_shards</th>\n",
       "      <th>seconds</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000029</td>\n",
       "      <td>1</td>\n",
       "      <td>0.002897</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000043</td>\n",
       "      <td>2</td>\n",
       "      <td>0.005511</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000100</td>\n",
       "      <td>7</td>\n",
       "      <td>0.019377</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000186</td>\n",
       "      <td>10</td>\n",
       "      <td>0.027550</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.000971</td>\n",
       "      <td>70</td>\n",
       "      <td>0.192229</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.001600</td>\n",
       "      <td>100</td>\n",
       "      <td>0.281821</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.010614</td>\n",
       "      <td>700</td>\n",
       "      <td>1.902666</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.015471</td>\n",
       "      <td>1000</td>\n",
       "      <td>2.663635</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.107186</td>\n",
       "      <td>7000</td>\n",
       "      <td>19.431358</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>0.154114</td>\n",
       "      <td>10000</td>\n",
       "      <td>27.193099</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    K  tau_max       acc  n_shards    seconds\n",
       "0  10   0.0001  0.000029         1   0.002897\n",
       "1  10   0.0001  0.000043         2   0.005511\n",
       "2  10   0.0001  0.000100         7   0.019377\n",
       "3  10   0.0001  0.000186        10   0.027550\n",
       "4  10   0.0001  0.000971        70   0.192229\n",
       "5  10   0.0001  0.001600       100   0.281821\n",
       "6  10   0.0001  0.010614       700   1.902666\n",
       "7  10   0.0001  0.015471      1000   2.663635\n",
       "8  10   0.0001  0.107186      7000  19.431358\n",
       "9  10   0.0001  0.154114     10000  27.193099"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_softmaxloss = pd.DataFrame(result_softmaxloss)\n",
    "df_softmaxloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_softmaxloss.to_csv('softmaxloss_multiquery_mnist.csv', index=False)\n",
    "print(df_softmaxloss.shape)\n",
    "df_softmaxloss.head(10)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> code/label_inference_singlequery-mnist.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for AISTATS submission (Reconstructing Test Labels from Noisy Loss Functions)\n",
    "## Label inference with log-loss and softmax-loss on MNIST"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import json\n",
    "import sys\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['.DS_Store', 'iris.csv', 'mnist.csv', 'titanic.csv', 'satimage.csv']"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "all_labels = dict() # a dictionary to hold all labels from real datasets\n",
    "os.listdir('data')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### MNIST"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(70000, 785)\n",
      "Counter({1: 7877, 7: 7293, 3: 7141, 2: 6990, 9: 6958, 0: 6903, 6: 6876, 8: 6825, 4: 6824, 5: 6313})\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>pixel1</th>\n",
       "      <th>pixel2</th>\n",
       "      <th>pixel3</th>\n",
       "      <th>pixel4</th>\n",
       "      <th>pixel5</th>\n",
       "      <th>pixel6</th>\n",
       "      <th>pixel7</th>\n",
       "      <th>pixel8</th>\n",
       "      <th>pixel9</th>\n",
       "      <th>pixel10</th>\n",
       "      <th>...</th>\n",
       "      <th>pixel776</th>\n",
       "      <th>pixel777</th>\n",
       "      <th>pixel778</th>\n",
       "      <th>pixel779</th>\n",
       "      <th>pixel780</th>\n",
       "      <th>pixel781</th>\n",
       "      <th>pixel782</th>\n",
       "      <th>pixel783</th>\n",
       "      <th>pixel784</th>\n",
       "      <th>class</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>58332</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>53059</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>36369</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9078</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4675</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>8</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>5 rows × 785 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "       pixel1  pixel2  pixel3  pixel4  pixel5  pixel6  pixel7  pixel8  pixel9  \\\n",
       "58332       0       0       0       0       0       0       0       0       0   \n",
       "53059       0       0       0       0       0       0       0       0       0   \n",
       "36369       0       0       0       0       0       0       0       0       0   \n",
       "9078        0       0       0       0       0       0       0       0       0   \n",
       "4675        0       0       0       0       0       0       0       0       0   \n",
       "\n",
       "       pixel10  ...  pixel776  pixel777  pixel778  pixel779  pixel780  \\\n",
       "58332        0  ...         0         0         0         0         0   \n",
       "53059        0  ...         0         0         0         0         0   \n",
       "36369        0  ...         0         0         0         0         0   \n",
       "9078         0  ...         0         0         0         0         0   \n",
       "4675         0  ...         0         0         0         0         0   \n",
       "\n",
       "       pixel781  pixel782  pixel783  pixel784  class  \n",
       "58332         0         0         0         0      9  \n",
       "53059         0         0         0         0      9  \n",
       "36369         0         0         0         0      9  \n",
       "9078          0         0         0         0      3  \n",
       "4675          0         0         0         0      8  \n",
       "\n",
       "[5 rows x 785 columns]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mnist = pd.read_csv('data/mnist.csv')\n",
    "mnist = mnist.sample(frac=1)\n",
    "print(mnist.shape) \n",
    "print(Counter(mnist['class']))\n",
    "mnist.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({9: 6958,\n",
       "         3: 7141,\n",
       "         8: 6825,\n",
       "         0: 6903,\n",
       "         2: 6990,\n",
       "         6: 6876,\n",
       "         5: 6313,\n",
       "         4: 6824,\n",
       "         7: 7293,\n",
       "         1: 7877})"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mnist_label = mnist['class'].apply(lambda x: int(x)).tolist()\n",
    "Counter(mnist_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the k-ary-logloss score\n",
    "def k_ary_logloss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the k-ary-logloss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        loss -= math.log(cur_pred)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def sigmoid_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        sig = 1 / (1 + np.exp(-cur_pred))\n",
    "        loss -= math.log(sig)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def softmax_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        cur_num = np.exp(cur_pred)\n",
    "        cur_den = np.sum(np.exp(prediction[i, :]))\n",
    "        cur_softmax = cur_num / cur_den\n",
    "        loss -= math.log(cur_softmax)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# wrapper loss function\n",
    "def loss(labeling=[], prediction=np.array([[]]), tau=0, loss_type='logloss'):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    tau: noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the loss score\n",
    "    \"\"\"\n",
    "    if loss_type == 'logloss':\n",
    "        return k_ary_logloss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'sigmoidloss':\n",
    "        return sigmoid_loss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'softmaxloss':\n",
    "        return softmax_loss(labeling, prediction) + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, K, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    Return a 2-d numpy array of predictions\n",
    "    \"\"\"\n",
    "    prediction = np.zeros([N, K])\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        for j in range(K):\n",
    "            k = j + 1\n",
    "            prediction[i, j] = 2 ** ((n-1) * K + k) * N * tau_max\n",
    "        \n",
    "        diff = prediction[i, :] - max(prediction[i, :])\n",
    "        prediction[i, :] = 3 ** diff\n",
    "        prediction[i, :] /= sum(prediction[i, :])\n",
    "        for j in range(K):\n",
    "            prediction[i, j] = sys.float_info.min if prediction[i, j] < sys.float_info.min \\\n",
    "                else prediction[i, j]\n",
    "    return prediction "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction, loss_type):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = loss(label_cur, prediction, 0, loss_type)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss)\n",
    "            # print(loss_cur, diff_cur)\n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, N, K, tau_max, loss_type, nsims=1000):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling with length at least N\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    nsims: number of simulations\n",
    "    Returns the average accuracy and the average loss score\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    for ns in range(nsims):\n",
    "        labeling = list(np.random.choice(true_labeling, N))\n",
    "        tau = 2 * np.exp(1) * tau_max / (np.exp(1) - 1)\n",
    "        prediction = generate_prediction(N, K, tau)\n",
    "        noisy_loss = loss(labeling, prediction, tau_max, loss_type)\n",
    "        mean_loss += noisy_loss\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction, loss_type)\n",
    "        all_same = (sum([x == y for x, y in zip(labeling_infer, labeling)]) == N)\n",
    "        acc += all_same\n",
    "    return acc / nsims, mean_loss / nsims"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10 0.0001 1 1.0 2.302074960893193 4.41563606262207\n",
      "10 0.0001 2 0.681 288.676225659123 4.994109869003296\n",
      "10 0.0001 3 0.039 420.6399657495326 14.392202854156494\n",
      "10 0.01 1 1.0 28.470794432160627 4.123140096664429\n",
      "10 0.01 2 0.17 352.7199877440206 4.94179105758667\n",
      "10 0.1 1 1.0 287.73237175940136 4.196919918060303\n",
      "10 0.1 2 0.162 610.9065615539575 4.909435033798218\n",
      "10 1 1 0.199 638.7603199634361 4.30322003364563\n"
     ]
    }
   ],
   "source": [
    "# logloss experiment\n",
    "loss_type = 'logloss'\n",
    "nsims = 1000\n",
    "result_logloss = []\n",
    "\n",
    "K = 10\n",
    "\n",
    "for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "    for N in range(1, 16):\n",
    "        try:\n",
    "            start = time.time()\n",
    "            acc, mean_loss = main_sim(mnist_label, N, K, tau_max, loss_type, nsims)\n",
    "            seconds = time.time() - start\n",
    "            result_logloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "            print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "            if acc < 0.5: break\n",
    "        except:\n",
    "            break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(8, 7)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "      <th>acc</th>\n",
       "      <th>mean_loss</th>\n",
       "      <th>seconds_1k</th>\n",
       "      <th>ms</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1</td>\n",
       "      <td>1.000</td>\n",
       "      <td>2.302075</td>\n",
       "      <td>4.415636</td>\n",
       "      <td>4.415636</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>2</td>\n",
       "      <td>0.681</td>\n",
       "      <td>288.676226</td>\n",
       "      <td>4.994110</td>\n",
       "      <td>4.994110</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>3</td>\n",
       "      <td>0.039</td>\n",
       "      <td>420.639966</td>\n",
       "      <td>14.392203</td>\n",
       "      <td>14.392203</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0100</td>\n",
       "      <td>1</td>\n",
       "      <td>1.000</td>\n",
       "      <td>28.470794</td>\n",
       "      <td>4.123140</td>\n",
       "      <td>4.123140</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0100</td>\n",
       "      <td>2</td>\n",
       "      <td>0.170</td>\n",
       "      <td>352.719988</td>\n",
       "      <td>4.941791</td>\n",
       "      <td>4.941791</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>10</td>\n",
       "      <td>0.1000</td>\n",
       "      <td>1</td>\n",
       "      <td>1.000</td>\n",
       "      <td>287.732372</td>\n",
       "      <td>4.196920</td>\n",
       "      <td>4.196920</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>10</td>\n",
       "      <td>0.1000</td>\n",
       "      <td>2</td>\n",
       "      <td>0.162</td>\n",
       "      <td>610.906562</td>\n",
       "      <td>4.909435</td>\n",
       "      <td>4.909435</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>10</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>1</td>\n",
       "      <td>0.199</td>\n",
       "      <td>638.760320</td>\n",
       "      <td>4.303220</td>\n",
       "      <td>4.303220</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    K  tau_max  N    acc   mean_loss  seconds_1k         ms\n",
       "0  10   0.0001  1  1.000    2.302075    4.415636   4.415636\n",
       "1  10   0.0001  2  0.681  288.676226    4.994110   4.994110\n",
       "2  10   0.0001  3  0.039  420.639966   14.392203  14.392203\n",
       "3  10   0.0100  1  1.000   28.470794    4.123140   4.123140\n",
       "4  10   0.0100  2  0.170  352.719988    4.941791   4.941791\n",
       "5  10   0.1000  1  1.000  287.732372    4.196920   4.196920\n",
       "6  10   0.1000  2  0.162  610.906562    4.909435   4.909435\n",
       "7  10   1.0000  1  0.199  638.760320    4.303220   4.303220"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_logloss = pd.DataFrame(result_logloss)\n",
    "df_logloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_logloss['ms'] = df_logloss['seconds_1k'] # since 1000 repetitions\n",
    "df_logloss.to_csv('logloss_singlequery_mnist.csv', index=False)\n",
    "print(df_logloss.shape)\n",
    "df_logloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10 0.0001 1 0.873 2.302997316019809 4.571579933166504\n",
      "10 0.0001 2 0.17 2.327196636991713 6.9824042320251465\n",
      "10 0.01 1 0.199 2.364116544859114 4.377845048904419\n",
      "10 0.1 1 0.176 2.4239657851202097 4.173757076263428\n",
      "10 1 1 0.149 2.8491950349766335 4.165590047836304\n"
     ]
    }
   ],
   "source": [
    "# softmax loss experiment\n",
    "loss_type = 'softmaxloss'\n",
    "nsims = 1000\n",
    "result_softmaxloss = []\n",
    "\n",
    "K = 10 \n",
    "for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "    for N in range(1, 16):\n",
    "        try:\n",
    "            start = time.time()\n",
    "            acc, mean_loss = main_sim(mnist_label, N, K, tau_max, loss_type, nsims)\n",
    "            seconds = time.time() - start\n",
    "            result_softmaxloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "            print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "            if acc < 0.5: break\n",
    "        except:\n",
    "            break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(5, 7)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "      <th>acc</th>\n",
       "      <th>mean_loss</th>\n",
       "      <th>seconds_1k</th>\n",
       "      <th>ms</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1</td>\n",
       "      <td>0.873</td>\n",
       "      <td>2.302997</td>\n",
       "      <td>4.571580</td>\n",
       "      <td>4.571580</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>2</td>\n",
       "      <td>0.170</td>\n",
       "      <td>2.327197</td>\n",
       "      <td>6.982404</td>\n",
       "      <td>6.982404</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>10</td>\n",
       "      <td>0.0100</td>\n",
       "      <td>1</td>\n",
       "      <td>0.199</td>\n",
       "      <td>2.364117</td>\n",
       "      <td>4.377845</td>\n",
       "      <td>4.377845</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>10</td>\n",
       "      <td>0.1000</td>\n",
       "      <td>1</td>\n",
       "      <td>0.176</td>\n",
       "      <td>2.423966</td>\n",
       "      <td>4.173757</td>\n",
       "      <td>4.173757</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>10</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>1</td>\n",
       "      <td>0.149</td>\n",
       "      <td>2.849195</td>\n",
       "      <td>4.165590</td>\n",
       "      <td>4.165590</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    K  tau_max  N    acc  mean_loss  seconds_1k        ms\n",
       "0  10   0.0001  1  0.873   2.302997    4.571580  4.571580\n",
       "1  10   0.0001  2  0.170   2.327197    6.982404  6.982404\n",
       "2  10   0.0100  1  0.199   2.364117    4.377845  4.377845\n",
       "3  10   0.1000  1  0.176   2.423966    4.173757  4.173757\n",
       "4  10   1.0000  1  0.149   2.849195    4.165590  4.165590"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_softmaxloss = pd.DataFrame(result_softmaxloss)\n",
    "df_softmaxloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_softmaxloss['ms'] = df_softmaxloss['seconds_1k'] # since 1000 repetitions\n",
    "df_softmaxloss.to_csv('softmaxloss_singlequery_mnist.csv', index=False)\n",
    "print(df_softmaxloss.shape)\n",
    "df_softmaxloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> code/label_inference_singlequery.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for AISTATS submission (Reconstructing Test Labels from Noisy Loss Functions)\n",
    "## Label inference on log-loss, sigmoid-loss, and softmax-loss"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import json\n",
    "import sys\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Extract labels from selected openML multi-class classification datasets\n",
    "1. titanic: https://www.openml.org/d/40704\n",
    "2. iris: https://www.openml.org/d/41511\n",
    "3. satellite image: https://www.openml.org/d/182"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "all_labels = dict() # a dictionary to hold all labels from real datasets\n",
    "os.listdir('data')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 1. titanic"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "titanic = pd.read_csv('data/titanic.csv')\n",
    "titanic = titanic.sample(frac=1)\n",
    "print(titanic.shape) \n",
    "print(Counter(titanic['class']))\n",
    "titanic.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def titanic_to_int(x):\n",
    "    return x if x == 1 else 0\n",
    "titanic_label = titanic['class'].apply(titanic_to_int)\n",
    "all_labels['titanic'] = titanic_label.tolist()\n",
    "Counter(titanic_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 2. iris"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "iris = pd.read_csv('data/iris.csv')\n",
    "iris = iris.sample(frac=1)\n",
    "print(iris.shape) \n",
    "print(Counter(iris['Species']))\n",
    "iris.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def iris_to_int(txt):\n",
    "    if txt == 'setosa':\n",
    "        return 0\n",
    "    if txt == 'versicolor':\n",
    "        return 1\n",
    "    if txt == 'virginica':\n",
    "        return 2\n",
    "iris_label = iris['Species'].apply(iris_to_int)\n",
    "all_labels['iris'] = iris_label.tolist()\n",
    "Counter(iris_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 3. satellite image"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "satimage = pd.read_csv('data/satimage.csv')\n",
    "satimage = satimage.sample(frac=1)\n",
    "print(satimage.shape)\n",
    "print(Counter(satimage['class']))\n",
    "satimage.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def satimage_to_int(txt):\n",
    "    mapping = {1.0: 0, 2.0: 1, 3.0: 2, 4.0: 3, 5.0: 4, 7.0: 5}\n",
    "    return mapping[txt]\n",
    "satimage_label = satimage['class'].apply(satimage_to_int)\n",
    "all_labels['satimage'] = satimage_label.tolist()\n",
    "Counter(satimage_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the k-ary-logloss score\n",
    "def k_ary_logloss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the k-ary-logloss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        loss -= math.log(cur_pred)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def sigmoid_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        sig = 1 / (1 + np.exp(-cur_pred))\n",
    "        loss -= math.log(sig)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def softmax_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        cur_num = np.exp(cur_pred)\n",
    "        cur_den = np.sum(np.exp(prediction[i, :]))\n",
    "        cur_softmax = cur_num / cur_den\n",
    "        loss -= math.log(cur_softmax)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# wrapper loss function\n",
    "def loss(labeling=[], prediction=np.array([[]]), tau=0, loss_type='logloss'):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    tau: noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the loss score\n",
    "    \"\"\"\n",
    "    if loss_type == 'logloss':\n",
    "        return k_ary_logloss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'sigmoidloss':\n",
    "        return sigmoid_loss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'softmaxloss':\n",
    "        return softmax_loss(labeling, prediction) + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, K, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    Return a 2-d numpy array of predictions\n",
    "    \"\"\"\n",
    "    prediction = np.zeros([N, K])\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        for j in range(K):\n",
    "            k = j + 1\n",
    "            prediction[i, j] = 2 ** ((n-1) * K + k) * N * tau_max\n",
    "        \n",
    "        diff = prediction[i, :] - max(prediction[i, :])\n",
    "        prediction[i, :] = 3 ** diff\n",
    "        prediction[i, :] /= sum(prediction[i, :])\n",
    "        for j in range(K):\n",
    "            prediction[i, j] = sys.float_info.min if prediction[i, j] < sys.float_info.min \\\n",
    "                else prediction[i, j]\n",
    "    return prediction "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction, loss_type):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = loss(label_cur, prediction, 0, loss_type)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss)\n",
    "            # print(loss_cur, diff_cur)\n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, N, K, tau_max, loss_type, nsims=1000):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling with length at least N\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    nsims: number of simulations\n",
    "    Returns the average accuracy and the average loss score\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    for ns in range(nsims):\n",
    "        labeling = list(np.random.choice(true_labeling, N))\n",
    "        tau = 2 * np.exp(1) * tau_max / (np.exp(1) - 1)\n",
    "        prediction = generate_prediction(N, K, tau)\n",
    "        noisy_loss = loss(labeling, prediction, tau_max, loss_type)\n",
    "        mean_loss += noisy_loss\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction, loss_type)\n",
    "        all_same = (sum([x == y for x, y in zip(labeling_infer, labeling)]) == N)\n",
    "        acc += all_same\n",
    "    return acc / nsims, mean_loss / nsims"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# logloss experiment\n",
    "loss_type = 'logloss'\n",
    "nsims = 1000\n",
    "result_logloss = []\n",
    "\n",
    "for K in [2, 3, 6]:\n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "\n",
    "    for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "        for N in range(1, 16):\n",
    "            try:\n",
    "                start = time.time()\n",
    "                acc, mean_loss = main_sim(all_labels[data], N, K, tau_max, loss_type, nsims)\n",
    "                seconds = time.time() - start\n",
    "                result_logloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "                print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "                if acc < 0.5: break\n",
    "            except:\n",
    "                break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_logloss = pd.DataFrame(result_logloss)\n",
    "df_logloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_logloss['ms'] = df_logloss['seconds_1k'] # since 1000 repetitions\n",
    "df_logloss.to_csv('logloss.csv', index=False)\n",
    "print(df_logloss.shape)\n",
    "df_logloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# sigmoid loss experiment\n",
    "loss_type = 'sigmoidloss'\n",
    "nsims = 1000\n",
    "result_sigmoidloss = []\n",
    "\n",
    "for K in [2, 3, 6]:\n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "\n",
    "    for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "        for N in range(1, 16):\n",
    "            try:\n",
    "                start = time.time()\n",
    "                acc, mean_loss = main_sim(all_labels[data], N, K, tau_max, loss_type, nsims)\n",
    "                seconds = time.time() - start\n",
    "                result_sigmoidloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "                print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "                if acc < 0.5: break\n",
    "            except:\n",
    "                break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_sigmoidloss = pd.DataFrame(result_sigmoidloss)\n",
    "df_sigmoidloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_sigmoidloss['ms'] = df_sigmoidloss['seconds_1k'] # since 1000 repetitions\n",
    "df_sigmoidloss.to_csv('sigmoidloss.csv', index=False)\n",
    "print(df_sigmoidloss.shape)\n",
    "df_sigmoidloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# softmax loss experiment\n",
    "loss_type = 'softmaxloss'\n",
    "nsims = 1000\n",
    "result_softmaxloss = []\n",
    "\n",
    "for K in [2, 3, 6]:\n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "\n",
    "    for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "        for N in range(1, 16):\n",
    "            try:\n",
    "                start = time.time()\n",
    "                acc, mean_loss = main_sim(all_labels[data], N, K, tau_max, loss_type, nsims)\n",
    "                seconds = time.time() - start\n",
    "                result_softmaxloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "                print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "                if acc < 0.5: break\n",
    "            except:\n",
    "                break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_softmaxloss = pd.DataFrame(result_softmaxloss)\n",
    "df_softmaxloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_softmaxloss['ms'] = df_softmaxloss['seconds_1k'] # since 1000 repetitions\n",
    "df_softmaxloss.to_csv('softmaxloss.csv', index=False)\n",
    "print(df_softmaxloss.shape)\n",
    "df_softmaxloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> neurips2021/code/label_inference_binary_logloss_icml.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for NeurIPS submission\n",
    "## Label inference on binary logloss using Algorithm 2 in ICML paper."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "import json\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Titanic data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "titanic = pd.read_csv('data/titanic.csv')\n",
    "titanic = titanic.sample(frac=1)\n",
    "print(titanic.shape) \n",
    "print(Counter(titanic['class']))\n",
    "titanic.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def titanic_to_int(x):\n",
    "    return x if x == 1 else 0\n",
    "titanic_label = titanic['class'].apply(titanic_to_int) \n",
    "Counter(titanic_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Method to compute binary log-loss\n",
    "def binary_logloss(labeling = [], pred=[], tau=0):\n",
    "    \"\"\"\n",
    "    labeling: ground truth labels\n",
    "    pred: prediction vector\n",
    "    Return binary logloss score\n",
    "    \"\"\"\n",
    "    if not pred:\n",
    "        raise ValueError(\"No prediction vector passed\")\n",
    "    N = len(labeling)\n",
    "    assert len(pred)==N\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        theta0 = sys.float_info.min if 1 - pred[i] < sys.float_info.min else 1 - pred[i]\n",
    "        loss -= labeling[i]*math.log(1-theta0) +(1-labeling[i])*math.log(theta0)\n",
    "    return loss/N + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    tau_max: maximum noise\n",
    "    Return prediction vector\n",
    "    \"\"\"\n",
    "    prediction = np.zeros(N)\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        exponent = 2 ** n * N * tau_max\n",
    "        prediction[i] = 1 / (1 + 3 ** (-exponent))\n",
    "    return list(prediction)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K=2):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = binary_logloss(label_cur, prediction, 0)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss)\n",
    "            # print(loss_cur, diff_cur)\n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, N, K, tau_max, nsims=1000):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling with length at least N\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    nsims: number of simulations\n",
    "    Returns the average accuracy and the average loss score\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    for ns in range(nsims):\n",
    "        labeling = list(np.random.choice(true_labeling, N))\n",
    "        prediction = generate_prediction(N, tau_max)\n",
    "        noisy_loss = binary_logloss(labeling, prediction, tau_max)\n",
    "        mean_loss += noisy_loss\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction)\n",
    "        all_same = (sum([x == y for x, y in zip(labeling_infer, labeling)]) == N)\n",
    "        acc += all_same\n",
    "    return acc / nsims, mean_loss / nsims"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# logloss experiment \n",
    "nsims = 1000\n",
    "result_logloss = []\n",
    "K = 2\n",
    "\n",
    "for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "    for N in range(1, 21):\n",
    "        try:\n",
    "            start = time.time()\n",
    "            acc, mean_loss = main_sim(titanic_label, N, K, tau_max, nsims)\n",
    "            seconds = time.time() - start\n",
    "            result_logloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "            print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "            if acc < 0.5: break\n",
    "        except:\n",
    "            break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_logloss = pd.DataFrame(result_logloss)\n",
    "df_logloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_logloss['ms'] = df_logloss['seconds_1k'] # since 1000 repetitions\n",
    "df_logloss.to_csv('logloss_binary_icml.csv', index=False)\n",
    "print(df_logloss.shape)\n",
    "df_logloss.head(10)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> neurips2021/code/label_inference_multiquery.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for NeurIPS submission\n",
    "## multi-query label inference from logloss, sigmoid, softmax"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "import json\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Extract labels from selected openML multi-class classification datasets\n",
    "1. titanic: https://www.openml.org/d/40704\n",
    "2. iris: https://www.openml.org/d/41511\n",
    "3. satellite image: https://www.openml.org/d/182"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "all_labels = dict() # a dictionary to hold all labels from real datasets\n",
    "os.listdir('data')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 1. titanic"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "titanic = pd.read_csv('data/titanic.csv')\n",
    "titanic = titanic.sample(frac=1)\n",
    "print(titanic.shape) \n",
    "print(Counter(titanic['class']))\n",
    "titanic.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def titanic_to_int(x):\n",
    "    return x if x == 1 else 0\n",
    "titanic_label = titanic['class'].apply(titanic_to_int)\n",
    "all_labels['titanic'] = titanic_label.tolist()\n",
    "Counter(titanic_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 2. iris"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "iris = pd.read_csv('data/iris.csv')\n",
    "iris = iris.sample(frac=1)\n",
    "print(iris.shape) \n",
    "print(Counter(iris['Species']))\n",
    "iris.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def iris_to_int(txt):\n",
    "    if txt == 'setosa':\n",
    "        return 0\n",
    "    if txt == 'versicolor':\n",
    "        return 1\n",
    "    if txt == 'virginica':\n",
    "        return 2\n",
    "iris_label = iris['Species'].apply(iris_to_int)\n",
    "all_labels['iris'] = iris_label.tolist()\n",
    "Counter(iris_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 3. satellite image"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "satimage = pd.read_csv('data/satimage.csv')\n",
    "satimage = satimage.sample(frac=1)\n",
    "print(satimage.shape)\n",
    "print(Counter(satimage['class']))\n",
    "satimage.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def satimage_to_int(txt):\n",
    "    mapping = {1.0: 0, 2.0: 1, 3.0: 2, 4.0: 3, 5.0: 4, 7.0: 5}\n",
    "    return mapping[txt]\n",
    "satimage_label = satimage['class'].apply(satimage_to_int)\n",
    "all_labels['satimage'] = satimage_label.tolist()\n",
    "Counter(satimage_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the k-ary-logloss score\n",
    "def k_ary_logloss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the k-ary-logloss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        loss -= math.log(cur_pred)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def sigmoid_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        sig = 1 / (1 + np.exp(-cur_pred))\n",
    "        loss -= math.log(sig)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def softmax_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        cur_num = np.exp(cur_pred)\n",
    "        cur_den = np.sum(np.exp(prediction[i, :]))\n",
    "        cur_softmax = cur_num / cur_den\n",
    "        loss -= math.log(cur_softmax)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# wrapper loss function\n",
    "def loss(labeling=[], prediction=np.array([[]]), tau=0, loss_type='logloss'):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    tau: noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the loss score\n",
    "    \"\"\"\n",
    "    if loss_type == 'logloss':\n",
    "        return k_ary_logloss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'sigmoidloss':\n",
    "        return sigmoid_loss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'softmaxloss':\n",
    "        return softmax_loss(labeling, prediction) + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, K, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    Return a 2-d numpy array of predictions\n",
    "    \"\"\"\n",
    "    prediction = np.zeros([N, K])\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        for j in range(K):\n",
    "            k = j + 1\n",
    "            prediction[i, j] = 2 ** ((n-1) * K + k) * N * tau_max\n",
    "        \n",
    "        diff = prediction[i, :] - max(prediction[i, :])\n",
    "        prediction[i, :] = 3 ** diff\n",
    "        prediction[i, :] /= sum(prediction[i, :])\n",
    "        for j in range(K):\n",
    "            prediction[i, j] = sys.float_info.min if prediction[i, j] < sys.float_info.min \\\n",
    "                else prediction[i, j]\n",
    "    return prediction "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction, loss_type):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = loss(label_cur, prediction, 0, loss_type)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss) \n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, K, tau_max, loss_type, shard_size, max_N_feasible):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    loss_type: either logloss or sigmoidloss\n",
    "    shard_size: number of data points in each shard\n",
    "    max_N_feasible: largest N such that the label inference algorithm is feasible\n",
    "    Returns the average accuracy and the number of shards\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    n_total = len(true_labeling)  \n",
    "    n_shard = int(np.ceil(n_total / shard_size))\n",
    "    for j in range(n_shard):\n",
    "        if j < n_shard - 1:\n",
    "            cur_shard_size = shard_size\n",
    "            labeling = true_labeling[j*shard_size : (j+1)*shard_size]\n",
    "        else:\n",
    "            cur_shard_size = n_total - j*shard_size\n",
    "            labeling = true_labeling[j*shard_size : n_total]\n",
    "        N = int(min(max_N_feasible, cur_shard_size))\n",
    "        labeling_cur = labeling[:N]\n",
    "        tau = 2 * np.exp(1) * tau_max / (np.exp(1) - 1)\n",
    "        prediction = generate_prediction(N, K, tau)\n",
    "        noisy_loss = loss(labeling_cur, prediction, tau_max, loss_type)\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction, loss_type)\n",
    "        acc += sum([x == y for x, y in zip(labeling_infer, labeling_cur)])\n",
    "    return acc / n_total, n_shard"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# logloss experiment\n",
    "loss_type = 'logloss'\n",
    "result_logloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_logloss = pd.read_csv('logloss.csv')\n",
    " \n",
    "df = setting_logloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "prev_acc = 0\n",
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    \n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2201]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,150]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2048,6430]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(all_labels[data])\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(all_labels[data], K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_logloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_logloss = pd.DataFrame(result_logloss)\n",
    "df_logloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_logloss.to_csv('logloss_multiquery.csv', index=False)\n",
    "print(df_logloss.shape)\n",
    "df_logloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# sigmoidloss experiment\n",
    "loss_type = 'sigmoidloss'\n",
    "result_sigmoidloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_sigmoidloss = pd.read_csv('sigmoidloss.csv')\n",
    " \n",
    "df = setting_sigmoidloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    \n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2201]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,150]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2048,6430]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(all_labels[data])\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(all_labels[data], K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_sigmoidloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_sigmoidloss = pd.DataFrame(result_sigmoidloss)\n",
    "df_sigmoidloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_sigmoidloss.to_csv('sigmoidloss_multiquery.csv', index=False)\n",
    "print(df_sigmoidloss.shape)\n",
    "df_sigmoidloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# softmaxloss experiment\n",
    "loss_type = 'softmaxloss'\n",
    "result_softmaxloss = []\n",
    "\n",
    "# read in the max_N_feasible for each K and tau_max setting from previous experimental results\n",
    "setting_softmaxloss = pd.read_csv('softmaxloss.csv')\n",
    " \n",
    "df = setting_softmaxloss.dropna().groupby(['K','tau_max'])['N'].max()\n",
    "df = df.to_frame()\n",
    "df = df.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for _, rows in df.iterrows():\n",
    "    K, tau_max, max_N_feasible = int(rows[0]), rows[1], int(rows[2])\n",
    "    \n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2201]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,150]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "        shard_size_vec = [1,2,4,8,16,32,64,128,256,512,1024,2048,6430]\n",
    "        shard_size_vec = list(reversed(shard_size_vec))\n",
    "    \n",
    "    n_total = len(all_labels[data])\n",
    "    for i, shard_size in enumerate(shard_size_vec):\n",
    "        start = time.time()\n",
    "        acc, n_shards = main_sim(all_labels[data], K, tau_max, loss_type, shard_size, max_N_feasible)\n",
    "        if i > 0:\n",
    "            acc = max(acc, prev_acc)\n",
    "        seconds = time.time() - start\n",
    "        result_softmaxloss.append((K, tau_max, acc, n_shards, seconds))\n",
    "        print(K, tau_max, acc, n_shards, seconds)\n",
    "        prev_acc = acc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_softmaxloss = pd.DataFrame(result_softmaxloss)\n",
    "df_softmaxloss.columns = ['K', 'tau_max', 'acc', 'n_shards', 'seconds']\n",
    "df_softmaxloss.to_csv('softmaxloss_multiquery.csv', index=False)\n",
    "print(df_softmaxloss.shape)\n",
    "df_softmaxloss.head(10)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> neurips2021/code/label_inference_singlequery.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for NeurIPS submission\n",
    "## Label inference on log-loss, sigmoid-loss, and softmax-loss"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import json\n",
    "import sys\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from collections import Counter\n",
    "import math\n",
    "import time\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "np.random.seed(12345)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Extract labels from selected openML multi-class classification datasets\n",
    "1. titanic: https://www.openml.org/d/40704\n",
    "2. iris: https://www.openml.org/d/41511\n",
    "3. satellite image: https://www.openml.org/d/182"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['.DS_Store', 'iris.csv', 'mnist.csv', 'titanic.csv', 'satimage.csv']"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "all_labels = dict() # a dictionary to hold all labels from real datasets\n",
    "os.listdir('data')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 1. titanic"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(2201, 4)\n",
      "Counter({-1: 1490, 1: 711})\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Class</th>\n",
       "      <th>Age</th>\n",
       "      <th>Sex</th>\n",
       "      <th>class</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1808</th>\n",
       "      <td>0.9650</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2040</th>\n",
       "      <td>0.0214</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1212</th>\n",
       "      <td>0.9650</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>63</th>\n",
       "      <td>0.0214</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1805</th>\n",
       "      <td>0.0214</td>\n",
       "      <td>-0.228</td>\n",
       "      <td>0.521</td>\n",
       "      <td>-1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       Class    Age    Sex  class\n",
       "1808  0.9650 -0.228  0.521     -1\n",
       "2040  0.0214 -0.228  0.521     -1\n",
       "1212  0.9650 -0.228  0.521     -1\n",
       "63    0.0214 -0.228  0.521     -1\n",
       "1805  0.0214 -0.228  0.521     -1"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "titanic = pd.read_csv('data/titanic.csv')\n",
    "titanic = titanic.sample(frac=1)\n",
    "print(titanic.shape) \n",
    "print(Counter(titanic['class']))\n",
    "titanic.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({0: 1490, 1: 711})"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def titanic_to_int(x):\n",
    "    return x if x == 1 else 0\n",
    "titanic_label = titanic['class'].apply(titanic_to_int)\n",
    "all_labels['titanic'] = titanic_label.tolist()\n",
    "Counter(titanic_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 2. iris"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(150, 5)\n",
      "Counter({'setosa': 50, 'versicolor': 50, 'virginica': 50})\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Sepal.Length</th>\n",
       "      <th>Sepal.Width</th>\n",
       "      <th>Petal.Length</th>\n",
       "      <th>Petal.Width</th>\n",
       "      <th>Species</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>4.8</td>\n",
       "      <td>3.4</td>\n",
       "      <td>1.9</td>\n",
       "      <td>0.2</td>\n",
       "      <td>setosa</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>4.7</td>\n",
       "      <td>3.2</td>\n",
       "      <td>1.6</td>\n",
       "      <td>0.2</td>\n",
       "      <td>setosa</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>64</th>\n",
       "      <td>5.6</td>\n",
       "      <td>2.9</td>\n",
       "      <td>3.6</td>\n",
       "      <td>1.3</td>\n",
       "      <td>versicolor</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>46</th>\n",
       "      <td>5.1</td>\n",
       "      <td>3.8</td>\n",
       "      <td>1.6</td>\n",
       "      <td>0.2</td>\n",
       "      <td>setosa</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>136</th>\n",
       "      <td>6.3</td>\n",
       "      <td>3.4</td>\n",
       "      <td>5.6</td>\n",
       "      <td>2.4</td>\n",
       "      <td>virginica</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     Sepal.Length  Sepal.Width  Petal.Length  Petal.Width     Species\n",
       "24            4.8          3.4           1.9          0.2      setosa\n",
       "29            4.7          3.2           1.6          0.2      setosa\n",
       "64            5.6          2.9           3.6          1.3  versicolor\n",
       "46            5.1          3.8           1.6          0.2      setosa\n",
       "136           6.3          3.4           5.6          2.4   virginica"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "iris = pd.read_csv('data/iris.csv')\n",
    "iris = iris.sample(frac=1)\n",
    "print(iris.shape) \n",
    "print(Counter(iris['Species']))\n",
    "iris.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({0: 50, 1: 50, 2: 50})"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def iris_to_int(txt):\n",
    "    if txt == 'setosa':\n",
    "        return 0\n",
    "    if txt == 'versicolor':\n",
    "        return 1\n",
    "    if txt == 'virginica':\n",
    "        return 2\n",
    "iris_label = iris['Species'].apply(iris_to_int)\n",
    "all_labels['iris'] = iris_label.tolist()\n",
    "Counter(iris_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### 3. satellite image"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(6430, 37)\n",
      "Counter({1.0: 1531, 7.0: 1508, 3.0: 1356, 5.0: 707, 2.0: 703, 4.0: 625})\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Aattr</th>\n",
       "      <th>Battr</th>\n",
       "      <th>Cattr</th>\n",
       "      <th>Dattr</th>\n",
       "      <th>Eattr</th>\n",
       "      <th>Fattr</th>\n",
       "      <th>A1attr</th>\n",
       "      <th>B2attr</th>\n",
       "      <th>C3attr</th>\n",
       "      <th>D4attr</th>\n",
       "      <th>...</th>\n",
       "      <th>D22attr</th>\n",
       "      <th>E23attr</th>\n",
       "      <th>F24attr</th>\n",
       "      <th>A25attr</th>\n",
       "      <th>B26attr</th>\n",
       "      <th>C27attr</th>\n",
       "      <th>D28attr</th>\n",
       "      <th>E29attr</th>\n",
       "      <th>F30attr</th>\n",
       "      <th>class</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>5360</th>\n",
       "      <td>1.073066</td>\n",
       "      <td>0.629533</td>\n",
       "      <td>0.403065</td>\n",
       "      <td>0.021553</td>\n",
       "      <td>0.800057</td>\n",
       "      <td>0.644768</td>\n",
       "      <td>0.173388</td>\n",
       "      <td>0.026550</td>\n",
       "      <td>0.823100</td>\n",
       "      <td>0.660780</td>\n",
       "      <td>...</td>\n",
       "      <td>-0.824621</td>\n",
       "      <td>0.448832</td>\n",
       "      <td>-0.181449</td>\n",
       "      <td>-0.605346</td>\n",
       "      <td>-0.610073</td>\n",
       "      <td>0.468035</td>\n",
       "      <td>-0.169124</td>\n",
       "      <td>-0.834119</td>\n",
       "      <td>-0.603821</td>\n",
       "      <td>7.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4487</th>\n",
       "      <td>-1.058367</td>\n",
       "      <td>-1.293356</td>\n",
       "      <td>-0.858503</td>\n",
       "      <td>-0.613446</td>\n",
       "      <td>-1.043438</td>\n",
       "      <td>-1.277763</td>\n",
       "      <td>-0.846770</td>\n",
       "      <td>-0.606999</td>\n",
       "      <td>-1.032794</td>\n",
       "      <td>-1.263790</td>\n",
       "      <td>...</td>\n",
       "      <td>-0.561342</td>\n",
       "      <td>-0.959339</td>\n",
       "      <td>-1.406983</td>\n",
       "      <td>-1.203994</td>\n",
       "      <td>-0.400030</td>\n",
       "      <td>-1.472032</td>\n",
       "      <td>-1.264800</td>\n",
       "      <td>-0.774223</td>\n",
       "      <td>-0.393894</td>\n",
       "      <td>5.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1255</th>\n",
       "      <td>-0.396887</td>\n",
       "      <td>0.629533</td>\n",
       "      <td>0.703439</td>\n",
       "      <td>0.444886</td>\n",
       "      <td>-0.084821</td>\n",
       "      <td>0.644768</td>\n",
       "      <td>0.713472</td>\n",
       "      <td>0.448916</td>\n",
       "      <td>-0.067729</td>\n",
       "      <td>0.835741</td>\n",
       "      <td>...</td>\n",
       "      <td>2.229412</td>\n",
       "      <td>-1.329910</td>\n",
       "      <td>-1.100599</td>\n",
       "      <td>0.831409</td>\n",
       "      <td>1.122787</td>\n",
       "      <td>-0.725852</td>\n",
       "      <td>0.181492</td>\n",
       "      <td>0.303913</td>\n",
       "      <td>0.025959</td>\n",
       "      <td>1.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>252</th>\n",
       "      <td>-1.719846</td>\n",
       "      <td>-2.167396</td>\n",
       "      <td>1.123962</td>\n",
       "      <td>2.402799</td>\n",
       "      <td>-1.928316</td>\n",
       "      <td>-2.370110</td>\n",
       "      <td>1.373574</td>\n",
       "      <td>2.983111</td>\n",
       "      <td>-1.923623</td>\n",
       "      <td>-2.357295</td>\n",
       "      <td>...</td>\n",
       "      <td>-0.666654</td>\n",
       "      <td>-1.255796</td>\n",
       "      <td>-1.757135</td>\n",
       "      <td>0.292626</td>\n",
       "      <td>0.912743</td>\n",
       "      <td>-1.695885</td>\n",
       "      <td>-2.360476</td>\n",
       "      <td>1.082566</td>\n",
       "      <td>2.650043</td>\n",
       "      <td>2.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1149</th>\n",
       "      <td>-1.205362</td>\n",
       "      <td>-0.463017</td>\n",
       "      <td>0.162766</td>\n",
       "      <td>0.603635</td>\n",
       "      <td>-1.412137</td>\n",
       "      <td>-0.928212</td>\n",
       "      <td>0.173388</td>\n",
       "      <td>0.818486</td>\n",
       "      <td>-1.181266</td>\n",
       "      <td>-0.738907</td>\n",
       "      <td>...</td>\n",
       "      <td>2.650658</td>\n",
       "      <td>-1.848710</td>\n",
       "      <td>-2.019749</td>\n",
       "      <td>1.130733</td>\n",
       "      <td>2.435560</td>\n",
       "      <td>-1.845121</td>\n",
       "      <td>-2.228996</td>\n",
       "      <td>0.842981</td>\n",
       "      <td>2.230189</td>\n",
       "      <td>2.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>5 rows × 37 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "         Aattr     Battr     Cattr     Dattr     Eattr     Fattr    A1attr  \\\n",
       "5360  1.073066  0.629533  0.403065  0.021553  0.800057  0.644768  0.173388   \n",
       "4487 -1.058367 -1.293356 -0.858503 -0.613446 -1.043438 -1.277763 -0.846770   \n",
       "1255 -0.396887  0.629533  0.703439  0.444886 -0.084821  0.644768  0.713472   \n",
       "252  -1.719846 -2.167396  1.123962  2.402799 -1.928316 -2.370110  1.373574   \n",
       "1149 -1.205362 -0.463017  0.162766  0.603635 -1.412137 -0.928212  0.173388   \n",
       "\n",
       "        B2attr    C3attr    D4attr  ...   D22attr   E23attr   F24attr  \\\n",
       "5360  0.026550  0.823100  0.660780  ... -0.824621  0.448832 -0.181449   \n",
       "4487 -0.606999 -1.032794 -1.263790  ... -0.561342 -0.959339 -1.406983   \n",
       "1255  0.448916 -0.067729  0.835741  ...  2.229412 -1.329910 -1.100599   \n",
       "252   2.983111 -1.923623 -2.357295  ... -0.666654 -1.255796 -1.757135   \n",
       "1149  0.818486 -1.181266 -0.738907  ...  2.650658 -1.848710 -2.019749   \n",
       "\n",
       "       A25attr   B26attr   C27attr   D28attr   E29attr   F30attr  class  \n",
       "5360 -0.605346 -0.610073  0.468035 -0.169124 -0.834119 -0.603821    7.0  \n",
       "4487 -1.203994 -0.400030 -1.472032 -1.264800 -0.774223 -0.393894    5.0  \n",
       "1255  0.831409  1.122787 -0.725852  0.181492  0.303913  0.025959    1.0  \n",
       "252   0.292626  0.912743 -1.695885 -2.360476  1.082566  2.650043    2.0  \n",
       "1149  1.130733  2.435560 -1.845121 -2.228996  0.842981  2.230189    2.0  \n",
       "\n",
       "[5 rows x 37 columns]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "satimage = pd.read_csv('data/satimage.csv')\n",
    "satimage = satimage.sample(frac=1)\n",
    "print(satimage.shape)\n",
    "print(Counter(satimage['class']))\n",
    "satimage.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({5: 1508, 4: 707, 0: 1531, 1: 703, 2: 1356, 3: 625})"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def satimage_to_int(txt):\n",
    "    mapping = {1.0: 0, 2.0: 1, 3.0: 2, 4.0: 3, 5.0: 4, 7.0: 5}\n",
    "    return mapping[txt]\n",
    "satimage_label = satimage['class'].apply(satimage_to_int)\n",
    "all_labels['satimage'] = satimage_label.tolist()\n",
    "Counter(satimage_label)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## utility functions in the experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the k-ary-logloss score\n",
    "def k_ary_logloss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the k-ary-logloss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        loss -= math.log(cur_pred)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def sigmoid_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        sig = 1 / (1 + np.exp(-cur_pred))\n",
    "        loss -= math.log(sig)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to compute the sigmoid loss\n",
    "def softmax_loss(labeling=[], prediction=np.array([[]])):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    Returns the sigmoid loss score\n",
    "    \"\"\"\n",
    "    N = len(labeling)\n",
    "    loss = 0\n",
    "    for i in range(N):\n",
    "        cur_pred = prediction[i, labeling[i]]\n",
    "        cur_num = np.exp(cur_pred)\n",
    "        cur_den = np.sum(np.exp(prediction[i, :]))\n",
    "        cur_softmax = cur_num / cur_den\n",
    "        loss -= math.log(cur_softmax)\n",
    "    return loss / N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# wrapper loss function\n",
    "def loss(labeling=[], prediction=np.array([[]]), tau=0, loss_type='logloss'):\n",
    "    \"\"\"\n",
    "    labeling: 1-d list with class labels represented by integer (starts from 0)\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    tau: noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the loss score\n",
    "    \"\"\"\n",
    "    if loss_type == 'logloss':\n",
    "        return k_ary_logloss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'sigmoidloss':\n",
    "        return sigmoid_loss(labeling, prediction) + tau * np.random.rand()\n",
    "    if loss_type == 'softmaxloss':\n",
    "        return softmax_loss(labeling, prediction) + tau * np.random.rand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function to generate the predictions\n",
    "def generate_prediction(N, K, tau_max):\n",
    "    \"\"\"\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    Return a 2-d numpy array of predictions\n",
    "    \"\"\"\n",
    "    prediction = np.zeros([N, K])\n",
    "    for i in range(N):\n",
    "        n = i + 1\n",
    "        for j in range(K):\n",
    "            k = j + 1\n",
    "            prediction[i, j] = 2 ** ((n-1) * K + k) * N * tau_max\n",
    "        \n",
    "        diff = prediction[i, :] - max(prediction[i, :])\n",
    "        prediction[i, :] = 3 ** diff\n",
    "        prediction[i, :] /= sum(prediction[i, :])\n",
    "        for j in range(K):\n",
    "            prediction[i, j] = sys.float_info.min if prediction[i, j] < sys.float_info.min \\\n",
    "                else prediction[i, j]\n",
    "    return prediction "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generator for K-nary labelings\n",
    "def gen_K_ary(nbits, K):\n",
    "    \"\"\"\n",
    "    nbits: number of bits in the K-nary vector\n",
    "    K: K in K-nary, e.g. K=2 is binary, K=3 is ternary\n",
    "    Returns a generator for all K-nary labelings of length nbits\n",
    "    \"\"\"\n",
    "    for i in range(K**nbits):\n",
    "        bin_str = str(np.base_repr(i, K))\n",
    "        l = len(bin_str)\n",
    "        bin_arr = np.zeros(nbits)\n",
    "        for j in range(l):\n",
    "            bin_arr[nbits-j-1] = float(bin_str[l-j-1])\n",
    "        yield [int(x) for x in bin_arr]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main label inference algorithm\n",
    "def main_algorithm(noisy_loss, N, K, prediction, loss_type):\n",
    "    \"\"\"\n",
    "    noisy_loss: observed loss score with noise\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    prediction: 2-d numpy array, where prediction[i,k] represents the prediction for data i in class k\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    Returns the inferred labeling\n",
    "    \"\"\"\n",
    "    label_infer = []\n",
    "    diff_min = np.inf\n",
    "    lab_generator = gen_K_ary(N, K)\n",
    "    \n",
    "    while True:\n",
    "        try:\n",
    "            label_cur = next(lab_generator) \n",
    "            loss_cur = loss(label_cur, prediction, 0, loss_type)\n",
    "            diff_cur = np.abs(loss_cur - noisy_loss)\n",
    "            # print(loss_cur, diff_cur)\n",
    "            if diff_cur < diff_min:\n",
    "                label_infer = label_cur.copy()\n",
    "                diff_min = diff_cur\n",
    "        except:\n",
    "            break\n",
    "    return label_infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the main function for simulation\n",
    "def main_sim(true_labeling, N, K, tau_max, loss_type, nsims=1000):\n",
    "    \"\"\"\n",
    "    true_labeling: ground truth labeling with length at least N\n",
    "    N: number of data points\n",
    "    K: number of classes\n",
    "    tau_max: maximum noise\n",
    "    loss_type: logloss, sigmoidloss, or softmaxloss\n",
    "    nsims: number of simulations\n",
    "    Returns the average accuracy and the average loss score\n",
    "    \"\"\"\n",
    "    acc = 0\n",
    "    mean_loss = 0\n",
    "    for ns in range(nsims):\n",
    "        labeling = list(np.random.choice(true_labeling, N))\n",
    "        tau = 2 * np.exp(1) * tau_max / (np.exp(1) - 1)\n",
    "        prediction = generate_prediction(N, K, tau)\n",
    "        noisy_loss = loss(labeling, prediction, tau_max, loss_type)\n",
    "        mean_loss += noisy_loss\n",
    "        labeling_infer = main_algorithm(noisy_loss, N, K, prediction, loss_type)\n",
    "        all_same = (sum([x == y for x, y in zip(labeling_infer, labeling)]) == N)\n",
    "        acc += all_same\n",
    "    return acc / nsims, mean_loss / nsims"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## label inference experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 0.0001 1 1.0 0.6933272641021795 0.2827451229095459\n",
      "2 0.0001 2 1.0 0.6938447456490245 0.27070116996765137\n",
      "2 0.0001 3 1.0 0.6957026470685604 0.33502888679504395\n",
      "2 0.0001 4 1.0 0.7053671150901781 0.44547581672668457\n",
      "2 0.0001 5 1.0 0.7518638450796412 0.6532900333404541\n",
      "2 0.0001 6 1.0 1.1379004546499683 1.1092720031738281\n",
      "2 0.0001 7 1.0 2.9662210048721764 2.0424318313598633\n",
      "2 0.0001 8 1.0 10.562117405448838 3.9203391075134277\n",
      "2 0.0001 9 1.0 40.37821388452211 8.195446968078613\n",
      "2 0.0001 10 1.0 89.2295521115775 16.767995834350586\n",
      "2 0.0001 11 0.781 129.65823270566742 36.31595206260681\n",
      "2 0.0001 12 0.555 160.60909045188717 73.88179183006287\n",
      "2 0.0001 13 0.398 186.1042397288061 157.4365530014038\n",
      "2 0.01 1 1.0 0.7109204952479049 0.23339390754699707\n",
      "2 0.01 2 1.0 0.7792942666508794 0.2694528102874756\n",
      "2 0.01 3 1.0 1.3280591422205965 0.33101797103881836\n",
      "2 0.01 4 1.0 4.239605425196141 0.44230103492736816\n",
      "2 0.01 5 1.0 16.240549461414943 0.6707930564880371\n",
      "2 0.01 6 1.0 65.23240667348327 1.0995829105377197\n",
      "2 0.01 7 1.0 132.67744933129455 2.056818962097168\n",
      "2 0.01 8 0.794 184.46021241491485 3.9155991077423096\n",
      "2 0.01 9 0.552 222.70559101557274 8.053542852401733\n",
      "2 0.01 10 0.254 256.9869123601739 16.231322050094604\n",
      "2 0.1 1 1.0 0.9327829735146649 0.22872662544250488\n",
      "2 0.1 2 1.0 2.555612518803453 0.27042675018310547\n",
      "2 0.1 3 1.0 9.920460215513518 0.33253931999206543\n",
      "2 0.1 4 1.0 39.168200081335314 0.43655920028686523\n",
      "2 0.1 5 1.0 138.05948997003554 0.6573691368103027\n",
      "2 0.1 6 0.779 200.93832600982032 1.102869987487793\n",
      "2 0.1 7 0.563 248.64980171714106 2.0548858642578125\n",
      "2 0.1 8 0.37 274.752757840465 4.014847993850708\n",
      "2 1 1 1.0 5.187692068342645 0.22687506675720215\n",
      "2 1 2 1.0 24.389960771177602 0.2682502269744873\n",
      "2 1 3 1.0 96.57964150864726 0.3321189880371094\n",
      "2 1 4 1.0 216.53507451411727 0.43730783462524414\n",
      "2 1 5 0.788 285.455200221738 0.6493828296661377\n",
      "2 1 6 0.517 340.6796761039049 1.0779812335968018\n",
      "2 1 7 0.251 362.8396685475971 2.0021488666534424\n",
      "3 0.0001 1 1.0 1.0986805639172839 0.11069798469543457\n",
      "3 0.0001 2 1.0 1.0987593752993516 0.1832282543182373\n",
      "3 0.0001 3 1.0 1.1026341354787261 0.38490796089172363\n",
      "3 0.0001 4 1.0 1.437331902100273 0.9907450675964355\n",
      "3 0.0001 5 1.0 5.967175932549365 3.07795786857605\n",
      "3 0.0001 6 1.0 45.02314392564682 9.099384069442749\n",
      "3 0.0001 7 0.669 112.61163860111282 30.6476948261261\n",
      "3 0.0001 8 0.361 162.87071671689066 93.09931802749634\n",
      "3 0.01 1 1.0 1.1109392987274496 0.1097722053527832\n",
      "3 0.01 2 1.0 1.530549562107856 0.2101290225982666\n",
      "3 0.01 3 1.0 8.869379467078215 0.37881994247436523\n",
      "3 0.01 4 1.0 67.05197021251426 0.9804329872131348\n",
      "3 0.01 5 0.688 157.4868715776538 2.928166151046753\n",
      "3 0.01 6 0.33 226.42325768008007 8.911212921142578\n",
      "3 0.1 1 1.0 1.5227764901269858 0.10961484909057617\n",
      "3 0.1 2 1.0 10.595157177258903 0.1822671890258789\n",
      "3 0.1 3 1.0 86.13162202588063 0.3786921501159668\n",
      "3 0.1 4 0.672 205.8078837747293 0.9891059398651123\n",
      "3 0.1 5 0.35 270.5190385028776 3.009913206100464\n",
      "3 1 1 1.0 12.056533902132875 0.11465692520141602\n",
      "3 1 2 1.0 103.86313006992228 0.2564969062805176\n",
      "3 1 3 0.671 259.15182912616257 0.49489808082580566\n",
      "3 1 4 0.345 348.50289978367994 1.0891220569610596\n",
      "6 0.0001 1 1.0 1.7911472144685816 0.5225920677185059\n",
      "6 0.0001 2 1.0 2.042996394250498 0.8006179332733154\n",
      "6 0.0001 3 1.0 58.742235987176436 2.56376576423645\n",
      "6 0.0001 4 0.478 198.70060797496643 14.552026271820068\n",
      "6 0.01 1 1.0 2.1224614389263317 0.517585277557373\n",
      "6 0.01 2 1.0 94.078825710927 0.7850849628448486\n",
      "6 0.01 3 0.457 273.22820999866883 2.49937105178833\n",
      "6 0.1 1 1.0 14.176628341194291 0.5025081634521484\n",
      "6 0.1 2 0.472 290.94655846263294 0.7784578800201416\n",
      "6 1 1 1.0 143.32605308437667 0.5022120475769043\n",
      "6 1 2 0.458 411.7109006681417 0.7954699993133545\n"
     ]
    }
   ],
   "source": [
    "# logloss experiment\n",
    "loss_type = 'logloss'\n",
    "nsims = 1000\n",
    "result_logloss = []\n",
    "\n",
    "for K in [2, 3, 6]:\n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "\n",
    "    for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "        for N in range(1, 16):\n",
    "            try:\n",
    "                start = time.time()\n",
    "                acc, mean_loss = main_sim(all_labels[data], N, K, tau_max, loss_type, nsims)\n",
    "                seconds = time.time() - start\n",
    "                result_logloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "                print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "                if acc < 0.5: break\n",
    "            except:\n",
    "                break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(72, 7)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "      <th>acc</th>\n",
       "      <th>mean_loss</th>\n",
       "      <th>seconds_1k</th>\n",
       "      <th>ms</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.693327</td>\n",
       "      <td>0.282745</td>\n",
       "      <td>0.282745</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>2</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.693845</td>\n",
       "      <td>0.270701</td>\n",
       "      <td>0.270701</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>3</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.695703</td>\n",
       "      <td>0.335029</td>\n",
       "      <td>0.335029</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>4</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.705367</td>\n",
       "      <td>0.445476</td>\n",
       "      <td>0.445476</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>5</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.751864</td>\n",
       "      <td>0.653290</td>\n",
       "      <td>0.653290</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>6</td>\n",
       "      <td>1.0</td>\n",
       "      <td>1.137900</td>\n",
       "      <td>1.109272</td>\n",
       "      <td>1.109272</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>7</td>\n",
       "      <td>1.0</td>\n",
       "      <td>2.966221</td>\n",
       "      <td>2.042432</td>\n",
       "      <td>2.042432</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>8</td>\n",
       "      <td>1.0</td>\n",
       "      <td>10.562117</td>\n",
       "      <td>3.920339</td>\n",
       "      <td>3.920339</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>9</td>\n",
       "      <td>1.0</td>\n",
       "      <td>40.378214</td>\n",
       "      <td>8.195447</td>\n",
       "      <td>8.195447</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>10</td>\n",
       "      <td>1.0</td>\n",
       "      <td>89.229552</td>\n",
       "      <td>16.767996</td>\n",
       "      <td>16.767996</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   K  tau_max   N  acc  mean_loss  seconds_1k         ms\n",
       "0  2   0.0001   1  1.0   0.693327    0.282745   0.282745\n",
       "1  2   0.0001   2  1.0   0.693845    0.270701   0.270701\n",
       "2  2   0.0001   3  1.0   0.695703    0.335029   0.335029\n",
       "3  2   0.0001   4  1.0   0.705367    0.445476   0.445476\n",
       "4  2   0.0001   5  1.0   0.751864    0.653290   0.653290\n",
       "5  2   0.0001   6  1.0   1.137900    1.109272   1.109272\n",
       "6  2   0.0001   7  1.0   2.966221    2.042432   2.042432\n",
       "7  2   0.0001   8  1.0  10.562117    3.920339   3.920339\n",
       "8  2   0.0001   9  1.0  40.378214    8.195447   8.195447\n",
       "9  2   0.0001  10  1.0  89.229552   16.767996  16.767996"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_logloss = pd.DataFrame(result_logloss)\n",
    "df_logloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_logloss['ms'] = df_logloss['seconds_1k'] # since 1000 repetitions\n",
    "df_logloss.to_csv('logloss.csv', index=False)\n",
    "print(df_logloss.shape)\n",
    "df_logloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 0.0001 1 0.896 0.47414711702016266 0.23624682426452637\n",
      "2 0.0001 2 0.891 0.4742354640771403 0.2973668575286865\n",
      "2 0.0001 3 0.894 0.4746224966952173 0.4021468162536621\n",
      "2 0.0001 4 0.871 0.47621385812838035 0.5789728164672852\n",
      "2 0.0001 5 0.888 0.4835948820880341 1.0139751434326172\n",
      "2 0.0001 6 0.897 0.4995356545119401 1.9069600105285645\n",
      "2 0.0001 7 0.815 0.5092508654845649 3.7990787029266357\n",
      "2 0.0001 8 0.659 0.5188366601096924 7.847469091415405\n",
      "2 0.0001 9 0.38 0.5248540666354166 17.388187170028687\n",
      "2 0.01 1 0.883 0.4810050946981658 0.24315786361694336\n",
      "2 0.01 2 0.904 0.49204294048656366 0.30251288414001465\n",
      "2 0.01 3 0.885 0.522557439698612 0.3911879062652588\n",
      "2 0.01 4 0.699 0.5419891729090872 0.5707650184631348\n",
      "2 0.01 5 0.464 0.5453236341325746 0.997917890548706\n",
      "2 0.1 1 0.881 0.5495834519066913 0.2348778247833252\n",
      "2 0.1 2 0.733 0.5967529530972924 0.3184549808502197\n",
      "2 0.1 3 0.476 0.6153352044150403 0.4085807800292969\n",
      "2 1 1 0.718 1.0526614061266706 0.23407196998596191\n",
      "2 1 2 0.492 1.0771772743797228 0.2976341247558594\n",
      "3 0.0001 1 0.824 0.5403506705812664 0.11831974983215332\n",
      "3 0.0001 2 0.822 0.5403221858608439 0.23604321479797363\n",
      "3 0.0001 3 0.83 0.5402618067234077 0.5744917392730713\n",
      "3 0.0001 4 0.8 0.5454934038684145 1.7210109233856201\n",
      "3 0.0001 5 0.472 0.5502690945281575 5.350646018981934\n",
      "3 0.01 1 0.828 0.5453700844912924 0.11951899528503418\n",
      "3 0.01 2 0.646 0.552089219390279 0.23633503913879395\n",
      "3 0.01 3 0.278 0.5653691747086302 0.5641360282897949\n",
      "3 0.1 1 0.729 0.602117779690716 0.11703300476074219\n",
      "3 0.1 2 0.304 0.616992600060258 0.2394580841064453\n",
      "3 1 1 0.398 1.0770822157946052 0.11733818054199219\n",
      "6 0.0001 1 0.826 0.6132795208781737 0.5145962238311768\n",
      "6 0.0001 2 0.792 0.6074702396790269 0.9536676406860352\n",
      "6 0.0001 3 0.352 0.6062480180321103 3.891183853149414\n",
      "6 0.01 1 0.716 0.6106656571380401 0.5246272087097168\n",
      "6 0.01 2 0.281 0.601180786930099 0.9573409557342529\n",
      "6 0.1 1 0.463 0.655846716608998 0.5210037231445312\n",
      "6 1 1 0.293 1.1033592858997496 0.5106959342956543\n"
     ]
    }
   ],
   "source": [
    "# sigmoid loss experiment\n",
    "loss_type = 'sigmoidloss'\n",
    "nsims = 1000\n",
    "result_sigmoidloss = []\n",
    "\n",
    "for K in [2, 3, 6]:\n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "\n",
    "    for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "        for N in range(1, 16):\n",
    "            try:\n",
    "                start = time.time()\n",
    "                acc, mean_loss = main_sim(all_labels[data], N, K, tau_max, loss_type, nsims)\n",
    "                seconds = time.time() - start\n",
    "                result_sigmoidloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "                print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "                if acc < 0.5: break\n",
    "            except:\n",
    "                break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(37, 7)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>K</th>\n",
       "      <th>tau_max</th>\n",
       "      <th>N</th>\n",
       "      <th>acc</th>\n",
       "      <th>mean_loss</th>\n",
       "      <th>seconds_1k</th>\n",
       "      <th>ms</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>1</td>\n",
       "      <td>0.896</td>\n",
       "      <td>0.474147</td>\n",
       "      <td>0.236247</td>\n",
       "      <td>0.236247</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>2</td>\n",
       "      <td>0.891</td>\n",
       "      <td>0.474235</td>\n",
       "      <td>0.297367</td>\n",
       "      <td>0.297367</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>3</td>\n",
       "      <td>0.894</td>\n",
       "      <td>0.474622</td>\n",
       "      <td>0.402147</td>\n",
       "      <td>0.402147</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>4</td>\n",
       "      <td>0.871</td>\n",
       "      <td>0.476214</td>\n",
       "      <td>0.578973</td>\n",
       "      <td>0.578973</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>5</td>\n",
       "      <td>0.888</td>\n",
       "      <td>0.483595</td>\n",
       "      <td>1.013975</td>\n",
       "      <td>1.013975</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>6</td>\n",
       "      <td>0.897</td>\n",
       "      <td>0.499536</td>\n",
       "      <td>1.906960</td>\n",
       "      <td>1.906960</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>7</td>\n",
       "      <td>0.815</td>\n",
       "      <td>0.509251</td>\n",
       "      <td>3.799079</td>\n",
       "      <td>3.799079</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>8</td>\n",
       "      <td>0.659</td>\n",
       "      <td>0.518837</td>\n",
       "      <td>7.847469</td>\n",
       "      <td>7.847469</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0001</td>\n",
       "      <td>9</td>\n",
       "      <td>0.380</td>\n",
       "      <td>0.524854</td>\n",
       "      <td>17.388187</td>\n",
       "      <td>17.388187</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2</td>\n",
       "      <td>0.0100</td>\n",
       "      <td>1</td>\n",
       "      <td>0.883</td>\n",
       "      <td>0.481005</td>\n",
       "      <td>0.243158</td>\n",
       "      <td>0.243158</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   K  tau_max  N    acc  mean_loss  seconds_1k         ms\n",
       "0  2   0.0001  1  0.896   0.474147    0.236247   0.236247\n",
       "1  2   0.0001  2  0.891   0.474235    0.297367   0.297367\n",
       "2  2   0.0001  3  0.894   0.474622    0.402147   0.402147\n",
       "3  2   0.0001  4  0.871   0.476214    0.578973   0.578973\n",
       "4  2   0.0001  5  0.888   0.483595    1.013975   1.013975\n",
       "5  2   0.0001  6  0.897   0.499536    1.906960   1.906960\n",
       "6  2   0.0001  7  0.815   0.509251    3.799079   3.799079\n",
       "7  2   0.0001  8  0.659   0.518837    7.847469   7.847469\n",
       "8  2   0.0001  9  0.380   0.524854   17.388187  17.388187\n",
       "9  2   0.0100  1  0.883   0.481005    0.243158   0.243158"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_sigmoidloss = pd.DataFrame(result_sigmoidloss)\n",
    "df_sigmoidloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_sigmoidloss['ms'] = df_sigmoidloss['seconds_1k'] # since 1000 repetitions\n",
    "df_sigmoidloss.to_csv('sigmoidloss.csv', index=False)\n",
    "print(df_sigmoidloss.shape)\n",
    "df_sigmoidloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 0.0001 1 1.0 0.6932563018405774 0.25676798820495605\n",
      "2 0.0001 2 1.0 0.6935029420756884 0.3587660789489746\n",
      "2 0.0001 3 1.0 0.6945360758445054 0.5658297538757324\n",
      "2 0.0001 4 1.0 0.6983222642267028 0.9814331531524658\n",
      "2 0.0001 5 1.0 0.7166670275474002 1.9565162658691406\n",
      "2 0.0001 6 1.0 0.7631051107054893 4.08686900138855\n"
     ]
    }
   ],
   "source": [
    "# softmax loss experiment\n",
    "loss_type = 'softmaxloss'\n",
    "nsims = 1000\n",
    "result_softmaxloss = []\n",
    "\n",
    "for K in [2, 3, 6]:\n",
    "    if K == 2:\n",
    "        data = 'titanic'\n",
    "    elif K == 3:\n",
    "        data = 'iris'\n",
    "    elif K == 6:\n",
    "        data = 'satimage'\n",
    "\n",
    "    for tau_max in [1e-4, 1e-2, 1e-1, 1]:\n",
    "        for N in range(1, 16):\n",
    "            try:\n",
    "                start = time.time()\n",
    "                acc, mean_loss = main_sim(all_labels[data], N, K, tau_max, loss_type, nsims)\n",
    "                seconds = time.time() - start\n",
    "                result_softmaxloss.append((K, tau_max, N, acc, mean_loss, seconds))\n",
    "                print(K, tau_max, N, acc, mean_loss, seconds)\n",
    "                if acc < 0.5: break\n",
    "            except:\n",
    "                break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_softmaxloss = pd.DataFrame(result_softmaxloss)\n",
    "df_softmaxloss.columns = ['K', 'tau_max', 'N', 'acc', 'mean_loss', 'seconds_1k']\n",
    "df_softmaxloss['ms'] = df_softmaxloss['seconds_1k'] # since 1000 repetitions\n",
    "df_softmaxloss.to_csv('softmaxloss.csv', index=False)\n",
    "print(df_softmaxloss.shape)\n",
    "df_softmaxloss.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

